The canonical form has got baubles

The method of differential equations in canonical form has proven a powerful tool for solving multiloop Feynman integrals. In this note we test this procedure away from four dimensions. Namely, we consider the simple example of a massless doublebox, expanded in dimensional regularization around six dimensions. We achieve a canonical form for the relevant master integrals and solve them in terms of harmonic polylogarithms up to transcendental order 9. The integral basis of uniform transcendentality requires increasing indices of propagators. According to the standard graphical jargon, this amounts to decorating the integrals with baubles, like on Christmas trees, or rather loops in this case. The results can be useful for studying amplitudes in six dimensions.

==> doublebox6d.m <==
(* ::Package:: *)

Print["Analytic results for the massless planar doublebox in d=6-2\[Epsilon] up to transcendental order 9"]
Print["by Marco S. Bianchi and Matias Leoni"]


(* matrices M *)

M0={{-2,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0},{1/4,0,0,-(1/4),-2,0,0,0},{1/4,-(1/4),0,0,0,-2,0,0},{2,-1,0,1,8,-12,-1,-2},{1/2,0,0,1/2,4,0,-1,0}};
M1={{0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0},{0,0,0,0,1,0,0,0},{0,0,0,0,0,2,0,0},{0,0,-1,0,0,12,1,0},{0,0,-1,0,-2,0,1,0}};

(* \[Epsilon]^0 terms *)

dep[0]={1,1,1,1,0,0,1,1/2};

(* \[Epsilon]^1 terms *)

dep[1]={-2 HPL[{0},x],0,0,0,0,0,0,0};

(* \[Epsilon]^2 terms *)

dep[2]={-(\[Pi]^2/6)+4 HPL[{0,0},x],-(\[Pi]^2/6),-(\[Pi]^2/6),\[Pi]^2/6,-(\[Pi]^2/4)-1/2 HPL[{0,0},x],-(\[Pi]^2/4)-1/2 HPL[{0,0},x],-((13 \[Pi]^2)/6)-4 HPL[{0,0},x],-((7 \[Pi]^2)/12)-HPL[{0,0},x]};

(* \[Epsilon]^3 terms *)

dep[3]={1/3 \[Pi]^2 HPL[{0},x]-8 HPL[{0,0,0},x]-(32 Zeta[3])/3,-((32 Zeta[3])/3),-((14 Zeta[3])/3),-((26 Zeta[3])/3),-(1/4) \[Pi]^2 HPL[{-1},x]+5/12 \[Pi]^2 HPL[{0},x]-1/2 HPL[{-1,0,0},x]+2 HPL[{0,0,0},x]-Zeta[3]/2,-(1/2) \[Pi]^2 HPL[{-1},x]+1/2 \[Pi]^2 HPL[{0},x]-HPL[{-1,0,0},x]+2 HPL[{0,0,0},x]-Zeta[3],-5 \[Pi]^2 HPL[{-1},x]+13/3 \[Pi]^2 HPL[{0},x]-10 HPL[{-1,0,0},x]+16 HPL[{0,0,0},x]-(44 Zeta[3])/3,-(3/2) \[Pi]^2 HPL[{-1},x]+7/6 \[Pi]^2 HPL[{0},x]-3 HPL[{-1,0,0},x]+4 HPL[{0,0,0},x]-(16 Zeta[3])/3};

(* \[Epsilon]^4 terms *)

dep[4]={-((19 \[Pi]^4)/120)-2/3 \[Pi]^2 HPL[{0,0},x]+16 HPL[{0,0,0,0},x]+64/3 HPL[{0},x] Zeta[3],-((19 \[Pi]^4)/120),-((7 \[Pi]^4)/120),-((41 \[Pi]^4)/360),-((13 \[Pi]^4)/720)-1/4 \[Pi]^2 HPL[{-1,-1},x]+5/12 \[Pi]^2 HPL[{-1,0},x]+1/2 \[Pi]^2 HPL[{0,-1},x]-3/4 \[Pi]^2 HPL[{0,0},x]-1/2 HPL[{-1,-1,0,0},x]+2 HPL[{-1,0,0,0},x]+HPL[{0,-1,0,0},x]-6 HPL[{0,0,0,0},x]-1/2 HPL[{-1},x] Zeta[3]+1/2 HPL[{0},x] Zeta[3],-(\[Pi]^4/40)-\[Pi]^2 HPL[{-1,-1},x]+\[Pi]^2 HPL[{-1,0},x]+\[Pi]^2 HPL[{0,-1},x]-11/12 \[Pi]^2 HPL[{0,0},x]-2 HPL[{-1,-1,0,0},x]+4 HPL[{-1,0,0,0},x]+2 HPL[{0,-1,0,0},x]-6 HPL[{0,0,0,0},x]-2 HPL[{-1},x] Zeta[3]+2 HPL[{0},x] Zeta[3],-((35 \[Pi]^4)/72)-11 \[Pi]^2 HPL[{-1,-1},x]+31/3 \[Pi]^2 HPL[{-1,0},x]+12 \[Pi]^2 HPL[{0,-1},x]-26/3 \[Pi]^2 HPL[{0,0},x]-22 HPL[{-1,-1,0,0},x]+40 HPL[{-1,0,0,0},x]+24 HPL[{0,-1,0,0},x]-48 HPL[{0,0,0,0},x]-22 HPL[{-1},x] Zeta[3]+14 HPL[{0},x] Zeta[3],-((139 \[Pi]^4)/720)-9/2 \[Pi]^2 HPL[{-1,-1},x]+7/2 \[Pi]^2 HPL[{-1,0},x]+4 \[Pi]^2 HPL[{0,-1},x]-5/2 \[Pi]^2 HPL[{0,0},x]-9 HPL[{-1,-1,0,0},x]+12 HPL[{-1,0,0,0},x]+8 HPL[{0,-1,0,0},x]-12 HPL[{0,0,0,0},x]-9 HPL[{-1},x] Zeta[3]+3 HPL[{0},x] Zeta[3]};

(* \[Epsilon]^5 terms *)

dep[5]={19/60 \[Pi]^4 HPL[{0},x]+4/3 \[Pi]^2 HPL[{0,0,0},x]-32 HPL[{0,0,0,0,0},x]-128/3 HPL[{0,0},x] Zeta[3]+16/45 (5 \[Pi]^2 Zeta[3]-153 Zeta[5]),16/45 (5 \[Pi]^2 Zeta[3]-153 Zeta[5]),1/45 (35 \[Pi]^2 Zeta[3]-558 Zeta[5]),1/45 (-65 \[Pi]^2 Zeta[3]-2178 Zeta[5]),-(13/720) \[Pi]^4 HPL[{-1},x]+1/40 \[Pi]^4 HPL[{0},x]-1/4 \[Pi]^2 HPL[{-1,-1,-1},x]+5/12 \[Pi]^2 HPL[{-1,-1,0},x]+1/2 \[Pi]^2 HPL[{-1,0,-1},x]-3/4 \[Pi]^2 HPL[{-1,0,0},x]+1/2 \[Pi]^2 HPL[{0,-1,-1},x]-5/6 \[Pi]^2 HPL[{0,-1,0},x]-\[Pi]^2 HPL[{0,0,-1},x]+4/3 \[Pi]^2 HPL[{0,0,0},x]-1/2 HPL[{-1,-1,-1,0,0},x]+2 HPL[{-1,-1,0,0,0},x]+HPL[{-1,0,-1,0,0},x]-6 HPL[{-1,0,0,0,0},x]+HPL[{0,-1,-1,0,0},x]-4 HPL[{0,-1,0,0,0},x]-2 HPL[{0,0,-1,0,0},x]+16 HPL[{0,0,0,0,0},x]-1/2 HPL[{-1,-1},x] Zeta[3]+1/2 HPL[{-1,0},x] Zeta[3]+HPL[{0,-1},x] Zeta[3]+13/3 HPL[{0,0},x] Zeta[3]+1/3 (8 \[Pi]^2 Zeta[3]-3 Zeta[5]),-(1/20) \[Pi]^4 HPL[{-1},x]+1/20 \[Pi]^4 HPL[{0},x]-2 \[Pi]^2 HPL[{-1,-1,-1},x]+2 \[Pi]^2 HPL[{-1,-1,0},x]+2 \[Pi]^2 HPL[{-1,0,-1},x]-11/6 \[Pi]^2 HPL[{-1,0,0},x]+2 \[Pi]^2 HPL[{0,-1,-1},x]-2 \[Pi]^2 HPL[{0,-1,0},x]-2 \[Pi]^2 HPL[{0,0,-1},x]+5/3 \[Pi]^2 HPL[{0,0,0},x]-4 HPL[{-1,-1,-1,0,0},x]+8 HPL[{-1,-1,0,0,0},x]+4 HPL[{-1,0,-1,0,0},x]-12 HPL[{-1,0,0,0,0},x]+4 HPL[{0,-1,-1,0,0},x]-8 HPL[{0,-1,0,0,0},x]-4 HPL[{0,0,-1,0,0},x]+16 HPL[{0,0,0,0,0},x]-4 HPL[{-1,-1},x] Zeta[3]+4 HPL[{-1,0},x] Zeta[3]+4 HPL[{0,-1},x] Zeta[3]+4/3 HPL[{0,0},x] Zeta[3]+1/6 (17 \[Pi]^2 Zeta[3]-24 Zeta[5]),-(131/180) \[Pi]^4 HPL[{-1},x]+34/45 \[Pi]^4 HPL[{0},x]-23 \[Pi]^2 HPL[{-1,-1,-1},x]+67/3 \[Pi]^2 HPL[{-1,-1,0},x]+24 \[Pi]^2 HPL[{-1,0,-1},x]-59/3 \[Pi]^2 HPL[{-1,0,0},x]+30 \[Pi]^2 HPL[{0,-1,-1},x]-26 \[Pi]^2 HPL[{0,-1,0},x]-28 \[Pi]^2 HPL[{0,0,-1},x]+52/3 \[Pi]^2 HPL[{0,0,0},x]-46 HPL[{-1,-1,-1,0,0},x]+88 HPL[{-1,-1,0,0,0},x]+48 HPL[{-1,0,-1,0,0},x]-120 HPL[{-1,0,0,0,0},x]+60 HPL[{0,-1,-1,0,0},x]-96 HPL[{0,-1,0,0,0},x]-56 HPL[{0,0,-1,0,0},x]+128 HPL[{0,0,0,0,0},x]+181/9 \[Pi]^2 Zeta[3]-46 HPL[{-1,-1},x] Zeta[3]+38 HPL[{-1,0},x] Zeta[3]+60 HPL[{0,-1},x] Zeta[3]+8/3 HPL[{0,0},x] Zeta[3]-(292 Zeta[5])/5,-(47/120) \[Pi]^4 HPL[{-1},x]+5/18 \[Pi]^4 HPL[{0},x]-21/2 \[Pi]^2 HPL[{-1,-1,-1},x]+19/2 \[Pi]^2 HPL[{-1,-1,0},x]+11 \[Pi]^2 HPL[{-1,0,-1},x]-43/6 \[Pi]^2 HPL[{-1,0,0},x]+10 \[Pi]^2 HPL[{0,-1,-1},x]-26/3 \[Pi]^2 HPL[{0,-1,0},x]-10 \[Pi]^2 HPL[{0,0,-1},x]+16/3 \[Pi]^2 HPL[{0,0,0},x]-21 HPL[{-1,-1,-1,0,0},x]+36 HPL[{-1,-1,0,0,0},x]+22 HPL[{-1,0,-1,0,0},x]-36 HPL[{-1,0,0,0,0},x]+20 HPL[{0,-1,-1,0,0},x]-32 HPL[{0,-1,0,0,0},x]-20 HPL[{0,0,-1,0,0},x]+32 HPL[{0,0,0,0,0},x]-21 HPL[{-1,-1},x] Zeta[3]+13 HPL[{-1,0},x] Zeta[3]+20 HPL[{0,-1},x] Zeta[3]-4/3 HPL[{0,0},x] Zeta[3]+1/90 (395 \[Pi]^2 Zeta[3]-1908 Zeta[5])};

(* \[Epsilon]^6 terms *)

dep[6]={-(19/30) \[Pi]^4 HPL[{0,0},x]-8/3 \[Pi]^2 HPL[{0,0,0,0},x]+64 HPL[{0,0,0,0,0,0},x]-32/9 \[Pi]^2 HPL[{0},x] Zeta[3]+256/3 HPL[{0,0,0},x] Zeta[3]+(-1343 \[Pi]^6+860160 Zeta[3]^2)/15120+544/5 HPL[{0},x] Zeta[5],(-1343 \[Pi]^6+860160 Zeta[3]^2)/15120,(-31 \[Pi]^6+32928 Zeta[3]^2)/3024,(-127 \[Pi]^6+37856 Zeta[3]^2)/1008,-(13/720) \[Pi]^4 HPL[{-1,-1},x]+1/40 \[Pi]^4 HPL[{-1,0},x]+13/360 \[Pi]^4 HPL[{0,-1},x]+7/240 \[Pi]^4 HPL[{0,0},x]-1/4 \[Pi]^2 HPL[{-1,-1,-1,-1},x]+5/12 \[Pi]^2 HPL[{-1,-1,-1,0},x]+1/2 \[Pi]^2 HPL[{-1,-1,0,-1},x]-3/4 \[Pi]^2 HPL[{-1,-1,0,0},x]+1/2 \[Pi]^2 HPL[{-1,0,-1,-1},x]-5/6 \[Pi]^2 HPL[{-1,0,-1,0},x]-\[Pi]^2 HPL[{-1,0,0,-1},x]+4/3 \[Pi]^2 HPL[{-1,0,0,0},x]+1/2 \[Pi]^2 HPL[{0,-1,-1,-1},x]-5/6 \[Pi]^2 HPL[{0,-1,-1,0},x]-\[Pi]^2 HPL[{0,-1,0,-1},x]+3/2 \[Pi]^2 HPL[{0,-1,0,0},x]-\[Pi]^2 HPL[{0,0,-1,-1},x]+5/3 \[Pi]^2 HPL[{0,0,-1,0},x]+2 \[Pi]^2 HPL[{0,0,0,-1},x]-7/3 \[Pi]^2 HPL[{0,0,0,0},x]-1/2 HPL[{-1,-1,-1,-1,0,0},x]+2 HPL[{-1,-1,-1,0,0,0},x]+HPL[{-1,-1,0,-1,0,0},x]-6 HPL[{-1,-1,0,0,0,0},x]+HPL[{-1,0,-1,-1,0,0},x]-4 HPL[{-1,0,-1,0,0,0},x]-2 HPL[{-1,0,0,-1,0,0},x]+16 HPL[{-1,0,0,0,0,0},x]+HPL[{0,-1,-1,-1,0,0},x]-4 HPL[{0,-1,-1,0,0,0},x]-2 HPL[{0,-1,0,-1,0,0},x]+12 HPL[{0,-1,0,0,0,0},x]-2 HPL[{0,0,-1,-1,0,0},x]+8 HPL[{0,0,-1,0,0,0},x]+4 HPL[{0,0,0,-1,0,0},x]-40 HPL[{0,0,0,0,0,0},x]+8/3 \[Pi]^2 HPL[{-1},x] Zeta[3]-163/36 \[Pi]^2 HPL[{0},x] Zeta[3]-1/2 HPL[{-1,-1,-1},x] Zeta[3]+1/2 HPL[{-1,-1,0},x] Zeta[3]+HPL[{-1,0,-1},x] Zeta[3]+13/3 HPL[{-1,0,0},x] Zeta[3]+HPL[{0,-1,-1},x] Zeta[3]-HPL[{0,-1,0},x] Zeta[3]-2 HPL[{0,0,-1},x] Zeta[3]-58/3 HPL[{0,0,0},x] Zeta[3]+(107 \[Pi]^6+19215 Zeta[3]^2)/3780-HPL[{-1},x] Zeta[5]+1/2 HPL[{0},x] Zeta[5],-(1/10) \[Pi]^4 HPL[{-1,-1},x]+1/10 \[Pi]^4 HPL[{-1,0},x]+1/10 \[Pi]^4 HPL[{0,-1},x]-1/48 \[Pi]^4 HPL[{0,0},x]-4 \[Pi]^2 HPL[{-1,-1,-1,-1},x]+4 \[Pi]^2 HPL[{-1,-1,-1,0},x]+4 \[Pi]^2 HPL[{-1,-1,0,-1},x]-11/3 \[Pi]^2 HPL[{-1,-1,0,0},x]+4 \[Pi]^2 HPL[{-1,0,-1,-1},x]-4 \[Pi]^2 HPL[{-1,0,-1,0},x]-4 \[Pi]^2 HPL[{-1,0,0,-1},x]+10/3 \[Pi]^2 HPL[{-1,0,0,0},x]+4 \[Pi]^2 HPL[{0,-1,-1,-1},x]-4 \[Pi]^2 HPL[{0,-1,-1,0},x]-4 \[Pi]^2 HPL[{0,-1,0,-1},x]+11/3 \[Pi]^2 HPL[{0,-1,0,0},x]-4 \[Pi]^2 HPL[{0,0,-1,-1},x]+4 \[Pi]^2 HPL[{0,0,-1,0},x]+4 \[Pi]^2 HPL[{0,0,0,-1},x]-3 \[Pi]^2 HPL[{0,0,0,0},x]-8 HPL[{-1,-1,-1,-1,0,0},x]+16 HPL[{-1,-1,-1,0,0,0},x]+8 HPL[{-1,-1,0,-1,0,0},x]-24 HPL[{-1,-1,0,0,0,0},x]+8 HPL[{-1,0,-1,-1,0,0},x]-16 HPL[{-1,0,-1,0,0,0},x]-8 HPL[{-1,0,0,-1,0,0},x]+32 HPL[{-1,0,0,0,0,0},x]+8 HPL[{0,-1,-1,-1,0,0},x]-16 HPL[{0,-1,-1,0,0,0},x]-8 HPL[{0,-1,0,-1,0,0},x]+24 HPL[{0,-1,0,0,0,0},x]-8 HPL[{0,0,-1,-1,0,0},x]+16 HPL[{0,0,-1,0,0,0},x]+8 HPL[{0,0,0,-1,0,0},x]-40 HPL[{0,0,0,0,0,0},x]+17/3 \[Pi]^2 HPL[{-1},x] Zeta[3]-17/3 \[Pi]^2 HPL[{0},x] Zeta[3]-8 HPL[{-1,-1,-1},x] Zeta[3]+8 HPL[{-1,-1,0},x] Zeta[3]+8 HPL[{-1,0,-1},x] Zeta[3]+8/3 HPL[{-1,0,0},x] Zeta[3]+8 HPL[{0,-1,-1},x] Zeta[3]-8 HPL[{0,-1,0},x] Zeta[3]-8 HPL[{0,0,-1},x] Zeta[3]-40/3 HPL[{0,0,0},x] Zeta[3]+1/672 (17 \[Pi]^6+7168 Zeta[3]^2)-8 HPL[{-1},x] Zeta[5]+8 HPL[{0},x] Zeta[5],-(239/180) \[Pi]^4 HPL[{-1,-1},x]+61/45 \[Pi]^4 HPL[{-1,0},x]+59/30 \[Pi]^4 HPL[{0,-1},x]-97/90 \[Pi]^4 HPL[{0,0},x]-47 \[Pi]^2 HPL[{-1,-1,-1,-1},x]+139/3 \[Pi]^2 HPL[{-1,-1,-1,0},x]+48 \[Pi]^2 HPL[{-1,-1,0,-1},x]-125/3 \[Pi]^2 HPL[{-1,-1,0,0},x]+54 \[Pi]^2 HPL[{-1,0,-1,-1},x]-50 \[Pi]^2 HPL[{-1,0,-1,0},x]-52 \[Pi]^2 HPL[{-1,0,0,-1},x]+112/3 \[Pi]^2 HPL[{-1,0,0,0},x]+66 \[Pi]^2 HPL[{0,-1,-1,-1},x]-62 \[Pi]^2 HPL[{0,-1,-1,0},x]-66 \[Pi]^2 HPL[{0,-1,0,-1},x]+50 \[Pi]^2 HPL[{0,-1,0,0},x]-70 \[Pi]^2 HPL[{0,0,-1,-1},x]+182/3 \[Pi]^2 HPL[{0,0,-1,0},x]+64 \[Pi]^2 HPL[{0,0,0,-1},x]-104/3 \[Pi]^2 HPL[{0,0,0,0},x]-94 HPL[{-1,-1,-1,-1,0,0},x]+184 HPL[{-1,-1,-1,0,0,0},x]+96 HPL[{-1,-1,0,-1,0,0},x]-264 HPL[{-1,-1,0,0,0,0},x]+108 HPL[{-1,0,-1,-1,0,0},x]-192 HPL[{-1,0,-1,0,0,0},x]-104 HPL[{-1,0,0,-1,0,0},x]+320 HPL[{-1,0,0,0,0,0},x]+132 HPL[{0,-1,-1,-1,0,0},x]-240 HPL[{0,-1,-1,0,0,0},x]-132 HPL[{0,-1,0,-1,0,0},x]+288 HPL[{0,-1,0,0,0,0},x]-140 HPL[{0,0,-1,-1,0,0},x]+224 HPL[{0,0,-1,0,0,0},x]+128 HPL[{0,0,0,-1,0,0},x]-320 HPL[{0,0,0,0,0,0},x]+160/3 \[Pi]^2 HPL[{-1},x] Zeta[3]-371/9 \[Pi]^2 HPL[{0},x] Zeta[3]-94 HPL[{-1,-1,-1},x] Zeta[3]+86 HPL[{-1,-1,0},x] Zeta[3]+108 HPL[{-1,0,-1},x] Zeta[3]+56/3 HPL[{-1,0,0},x] Zeta[3]+132 HPL[{0,-1,-1},x] Zeta[3]-108 HPL[{0,-1,0},x] Zeta[3]-140 HPL[{0,0,-1},x] Zeta[3]-200/3 HPL[{0,0,0},x] Zeta[3]+(1423 \[Pi]^6+1641360 Zeta[3]^2)/15120-94 HPL[{-1},x] Zeta[5]+38 HPL[{0},x] Zeta[5],-(83/120) \[Pi]^4 HPL[{-1,-1},x]+127/180 \[Pi]^4 HPL[{-1,0},x]+59/90 \[Pi]^4 HPL[{0,-1},x]-179/360 \[Pi]^4 HPL[{0,0},x]-45/2 \[Pi]^2 HPL[{-1,-1,-1,-1},x]+43/2 \[Pi]^2 HPL[{-1,-1,-1,0},x]+23 \[Pi]^2 HPL[{-1,-1,0,-1},x]-109/6 \[Pi]^2 HPL[{-1,-1,0,0},x]+29 \[Pi]^2 HPL[{-1,0,-1,-1},x]-73/3 \[Pi]^2 HPL[{-1,0,-1,0},x]-26 \[Pi]^2 HPL[{-1,0,0,-1},x]+44/3 \[Pi]^2 HPL[{-1,0,0,0},x]+22 \[Pi]^2 HPL[{0,-1,-1,-1},x]-62/3 \[Pi]^2 HPL[{0,-1,-1,0},x]-22 \[Pi]^2 HPL[{0,-1,0,-1},x]+50/3 \[Pi]^2 HPL[{0,-1,0,0},x]-28 \[Pi]^2 HPL[{0,0,-1,-1},x]+68/3 \[Pi]^2 HPL[{0,0,-1,0},x]+24 \[Pi]^2 HPL[{0,0,0,-1},x]-34/3 \[Pi]^2 HPL[{0,0,0,0},x]-45 HPL[{-1,-1,-1,-1,0,0},x]+84 HPL[{-1,-1,-1,0,0,0},x]+46 HPL[{-1,-1,0,-1,0,0},x]-108 HPL[{-1,-1,0,0,0,0},x]+58 HPL[{-1,0,-1,-1,0,0},x]-88 HPL[{-1,0,-1,0,0,0},x]-52 HPL[{-1,0,0,-1,0,0},x]+96 HPL[{-1,0,0,0,0,0},x]+44 HPL[{0,-1,-1,-1,0,0},x]-80 HPL[{0,-1,-1,0,0,0},x]-44 HPL[{0,-1,0,-1,0,0},x]+96 HPL[{0,-1,0,0,0,0},x]-56 HPL[{0,0,-1,-1,0,0},x]+80 HPL[{0,0,-1,0,0,0},x]+48 HPL[{0,0,0,-1,0,0},x]-80 HPL[{0,0,0,0,0,0},x]+14 \[Pi]^2 HPL[{-1},x] Zeta[3]-167/18 \[Pi]^2 HPL[{0},x] Zeta[3]-45 HPL[{-1,-1,-1},x] Zeta[3]+37 HPL[{-1,-1,0},x] Zeta[3]+58 HPL[{-1,0,-1},x] Zeta[3]-6 HPL[{-1,0,0},x] Zeta[3]+44 HPL[{0,-1,-1},x] Zeta[3]-36 HPL[{0,-1,0},x] Zeta[3]-56 HPL[{0,0,-1},x] Zeta[3]-20/3 HPL[{0,0,0},x] Zeta[3]+(-107 \[Pi]^6+996240 Zeta[3]^2)/30240-44 HPL[{-1},x] Zeta[5]+3 HPL[{0},x] Zeta[5]};

(* \[Epsilon]^7 terms *)

dep[7]={(1343 \[Pi]^6 HPL[{0},x])/7560+19/15 \[Pi]^4 HPL[{0,0,0},x]+16/3 \[Pi]^2 HPL[{0,0,0,0,0},x]-128 HPL[{0,0,0,0,0,0,0},x]+64/9 \[Pi]^2 HPL[{0,0},x] Zeta[3]-512/3 HPL[{0,0,0,0},x] Zeta[3]-1024/9 HPL[{0},x] Zeta[3]^2-1088/5 HPL[{0,0},x] Zeta[5]+4/315 (133 \[Pi]^4 Zeta[3]+714 \[Pi]^2 Zeta[5]-26010 Zeta[7]),4/315 (133 \[Pi]^4 Zeta[3]+714 \[Pi]^2 Zeta[5]-26010 Zeta[7]),(343 \[Pi]^4 Zeta[3]+2604 \[Pi]^2 Zeta[5]-45720 Zeta[7])/1260,(3731 \[Pi]^4 Zeta[3]-30492 \[Pi]^2 Zeta[5]-1180440 Zeta[7])/3780,(107 \[Pi]^6 HPL[{-1},x])/3780-(53 \[Pi]^6 HPL[{0},x])/1120-13/720 \[Pi]^4 HPL[{-1,-1,-1},x]+1/40 \[Pi]^4 HPL[{-1,-1,0},x]+13/360 \[Pi]^4 HPL[{-1,0,-1},x]+7/240 \[Pi]^4 HPL[{-1,0,0},x]+13/360 \[Pi]^4 HPL[{0,-1,-1},x]-1/20 \[Pi]^4 HPL[{0,-1,0},x]-13/180 \[Pi]^4 HPL[{0,0,-1},x]-13/60 \[Pi]^4 HPL[{0,0,0},x]-1/4 \[Pi]^2 HPL[{-1,-1,-1,-1,-1},x]+5/12 \[Pi]^2 HPL[{-1,-1,-1,-1,0},x]+1/2 \[Pi]^2 HPL[{-1,-1,-1,0,-1},x]-3/4 \[Pi]^2 HPL[{-1,-1,-1,0,0},x]+1/2 \[Pi]^2 HPL[{-1,-1,0,-1,-1},x]-5/6 \[Pi]^2 HPL[{-1,-1,0,-1,0},x]-\[Pi]^2 HPL[{-1,-1,0,0,-1},x]+4/3 \[Pi]^2 HPL[{-1,-1,0,0,0},x]+1/2 \[Pi]^2 HPL[{-1,0,-1,-1,-1},x]-5/6 \[Pi]^2 HPL[{-1,0,-1,-1,0},x]-\[Pi]^2 HPL[{-1,0,-1,0,-1},x]+3/2 \[Pi]^2 HPL[{-1,0,-1,0,0},x]-\[Pi]^2 HPL[{-1,0,0,-1,-1},x]+5/3 \[Pi]^2 HPL[{-1,0,0,-1,0},x]+2 \[Pi]^2 HPL[{-1,0,0,0,-1},x]-7/3 \[Pi]^2 HPL[{-1,0,0,0,0},x]+1/2 \[Pi]^2 HPL[{0,-1,-1,-1,-1},x]-5/6 \[Pi]^2 HPL[{0,-1,-1,-1,0},x]-\[Pi]^2 HPL[{0,-1,-1,0,-1},x]+3/2 \[Pi]^2 HPL[{0,-1,-1,0,0},x]-\[Pi]^2 HPL[{0,-1,0,-1,-1},x]+5/3 \[Pi]^2 HPL[{0,-1,0,-1,0},x]+2 \[Pi]^2 HPL[{0,-1,0,0,-1},x]-8/3 \[Pi]^2 HPL[{0,-1,0,0,0},x]-\[Pi]^2 HPL[{0,0,-1,-1,-1},x]+5/3 \[Pi]^2 HPL[{0,0,-1,-1,0},x]+2 \[Pi]^2 HPL[{0,0,-1,0,-1},x]-3 \[Pi]^2 HPL[{0,0,-1,0,0},x]+2 \[Pi]^2 HPL[{0,0,0,-1,-1},x]-10/3 \[Pi]^2 HPL[{0,0,0,-1,0},x]-4 \[Pi]^2 HPL[{0,0,0,0,-1},x]+4 \[Pi]^2 HPL[{0,0,0,0,0},x]-1/2 HPL[{-1,-1,-1,-1,-1,0,0},x]+2 HPL[{-1,-1,-1,-1,0,0,0},x]+HPL[{-1,-1,-1,0,-1,0,0},x]-6 HPL[{-1,-1,-1,0,0,0,0},x]+HPL[{-1,-1,0,-1,-1,0,0},x]-4 HPL[{-1,-1,0,-1,0,0,0},x]-2 HPL[{-1,-1,0,0,-1,0,0},x]+16 HPL[{-1,-1,0,0,0,0,0},x]+HPL[{-1,0,-1,-1,-1,0,0},x]-4 HPL[{-1,0,-1,-1,0,0,0},x]-2 HPL[{-1,0,-1,0,-1,0,0},x]+12 HPL[{-1,0,-1,0,0,0,0},x]-2 HPL[{-1,0,0,-1,-1,0,0},x]+8 HPL[{-1,0,0,-1,0,0,0},x]+4 HPL[{-1,0,0,0,-1,0,0},x]-40 HPL[{-1,0,0,0,0,0,0},x]+HPL[{0,-1,-1,-1,-1,0,0},x]-4 HPL[{0,-1,-1,-1,0,0,0},x]-2 HPL[{0,-1,-1,0,-1,0,0},x]+12 HPL[{0,-1,-1,0,0,0,0},x]-2 HPL[{0,-1,0,-1,-1,0,0},x]+8 HPL[{0,-1,0,-1,0,0,0},x]+4 HPL[{0,-1,0,0,-1,0,0},x]-32 HPL[{0,-1,0,0,0,0,0},x]-2 HPL[{0,0,-1,-1,-1,0,0},x]+8 HPL[{0,0,-1,-1,0,0,0},x]+4 HPL[{0,0,-1,0,-1,0,0},x]-24 HPL[{0,0,-1,0,0,0,0},x]+4 HPL[{0,0,0,-1,-1,0,0},x]-16 HPL[{0,0,0,-1,0,0,0},x]-8 HPL[{0,0,0,0,-1,0,0},x]+96 HPL[{0,0,0,0,0,0,0},x]+8/3 \[Pi]^2 HPL[{-1,-1},x] Zeta[3]-163/36 \[Pi]^2 HPL[{-1,0},x] Zeta[3]-16/3 \[Pi]^2 HPL[{0,-1},x] Zeta[3]+49/6 \[Pi]^2 HPL[{0,0},x] Zeta[3]-1/2 HPL[{-1,-1,-1,-1},x] Zeta[3]+1/2 HPL[{-1,-1,-1,0},x] Zeta[3]+HPL[{-1,-1,0,-1},x] Zeta[3]+13/3 HPL[{-1,-1,0,0},x] Zeta[3]+HPL[{-1,0,-1,-1},x] Zeta[3]-HPL[{-1,0,-1,0},x] Zeta[3]-2 HPL[{-1,0,0,-1},x] Zeta[3]-58/3 HPL[{-1,0,0,0},x] Zeta[3]+HPL[{0,-1,-1,-1},x] Zeta[3]-HPL[{0,-1,-1,0},x] Zeta[3]-2 HPL[{0,-1,0,-1},x] Zeta[3]-26/3 HPL[{0,-1,0,0},x] Zeta[3]-2 HPL[{0,0,-1,-1},x] Zeta[3]+2 HPL[{0,0,-1,0},x] Zeta[3]+4 HPL[{0,0,0,-1},x] Zeta[3]+60 HPL[{0,0,0,0},x] Zeta[3]+61/12 HPL[{-1},x] Zeta[3]^2-16/3 HPL[{0},x] Zeta[3]^2-HPL[{-1,-1},x] Zeta[5]+1/2 HPL[{-1,0},x] Zeta[5]+2 HPL[{0,-1},x] Zeta[5]+131/5 HPL[{0,0},x] Zeta[5]+(563 \[Pi]^4 Zeta[3]+29196 \[Pi]^2 Zeta[5]-5400 Zeta[7])/2160,17/336 \[Pi]^6 HPL[{-1},x]-17/336 \[Pi]^6 HPL[{0},x]-1/5 \[Pi]^4 HPL[{-1,-1,-1},x]+1/5 \[Pi]^4 HPL[{-1,-1,0},x]+1/5 \[Pi]^4 HPL[{-1,0,-1},x]-1/24 \[Pi]^4 HPL[{-1,0,0},x]+1/5 \[Pi]^4 HPL[{0,-1,-1},x]-1/5 \[Pi]^4 HPL[{0,-1,0},x]-1/5 \[Pi]^4 HPL[{0,0,-1},x]-7/60 \[Pi]^4 HPL[{0,0,0},x]-8 \[Pi]^2 HPL[{-1,-1,-1,-1,-1},x]+8 \[Pi]^2 HPL[{-1,-1,-1,-1,0},x]+8 \[Pi]^2 HPL[{-1,-1,-1,0,-1},x]-22/3 \[Pi]^2 HPL[{-1,-1,-1,0,0},x]+8 \[Pi]^2 HPL[{-1,-1,0,-1,-1},x]-8 \[Pi]^2 HPL[{-1,-1,0,-1,0},x]-8 \[Pi]^2 HPL[{-1,-1,0,0,-1},x]+20/3 \[Pi]^2 HPL[{-1,-1,0,0,0},x]+8 \[Pi]^2 HPL[{-1,0,-1,-1,-1},x]-8 \[Pi]^2 HPL[{-1,0,-1,-1,0},x]-8 \[Pi]^2 HPL[{-1,0,-1,0,-1},x]+22/3 \[Pi]^2 HPL[{-1,0,-1,0,0},x]-8 \[Pi]^2 HPL[{-1,0,0,-1,-1},x]+8 \[Pi]^2 HPL[{-1,0,0,-1,0},x]+8 \[Pi]^2 HPL[{-1,0,0,0,-1},x]-6 \[Pi]^2 HPL[{-1,0,0,0,0},x]+8 \[Pi]^2 HPL[{0,-1,-1,-1,-1},x]-8 \[Pi]^2 HPL[{0,-1,-1,-1,0},x]-8 \[Pi]^2 HPL[{0,-1,-1,0,-1},x]+22/3 \[Pi]^2 HPL[{0,-1,-1,0,0},x]-8 \[Pi]^2 HPL[{0,-1,0,-1,-1},x]+8 \[Pi]^2 HPL[{0,-1,0,-1,0},x]+8 \[Pi]^2 HPL[{0,-1,0,0,-1},x]-20/3 \[Pi]^2 HPL[{0,-1,0,0,0},x]-8 \[Pi]^2 HPL[{0,0,-1,-1,-1},x]+8 \[Pi]^2 HPL[{0,0,-1,-1,0},x]+8 \[Pi]^2 HPL[{0,0,-1,0,-1},x]-22/3 \[Pi]^2 HPL[{0,0,-1,0,0},x]+8 \[Pi]^2 HPL[{0,0,0,-1,-1},x]-8 \[Pi]^2 HPL[{0,0,0,-1,0},x]-8 \[Pi]^2 HPL[{0,0,0,0,-1},x]+16/3 \[Pi]^2 HPL[{0,0,0,0,0},x]-16 HPL[{-1,-1,-1,-1,-1,0,0},x]+32 HPL[{-1,-1,-1,-1,0,0,0},x]+16 HPL[{-1,-1,-1,0,-1,0,0},x]-48 HPL[{-1,-1,-1,0,0,0,0},x]+16 HPL[{-1,-1,0,-1,-1,0,0},x]-32 HPL[{-1,-1,0,-1,0,0,0},x]-16 HPL[{-1,-1,0,0,-1,0,0},x]+64 HPL[{-1,-1,0,0,0,0,0},x]+16 HPL[{-1,0,-1,-1,-1,0,0},x]-32 HPL[{-1,0,-1,-1,0,0,0},x]-16 HPL[{-1,0,-1,0,-1,0,0},x]+48 HPL[{-1,0,-1,0,0,0,0},x]-16 HPL[{-1,0,0,-1,-1,0,0},x]+32 HPL[{-1,0,0,-1,0,0,0},x]+16 HPL[{-1,0,0,0,-1,0,0},x]-80 HPL[{-1,0,0,0,0,0,0},x]+16 HPL[{0,-1,-1,-1,-1,0,0},x]-32 HPL[{0,-1,-1,-1,0,0,0},x]-16 HPL[{0,-1,-1,0,-1,0,0},x]+48 HPL[{0,-1,-1,0,0,0,0},x]-16 HPL[{0,-1,0,-1,-1,0,0},x]+32 HPL[{0,-1,0,-1,0,0,0},x]+16 HPL[{0,-1,0,0,-1,0,0},x]-64 HPL[{0,-1,0,0,0,0,0},x]-16 HPL[{0,0,-1,-1,-1,0,0},x]+32 HPL[{0,0,-1,-1,0,0,0},x]+16 HPL[{0,0,-1,0,-1,0,0},x]-48 HPL[{0,0,-1,0,0,0,0},x]+16 HPL[{0,0,0,-1,-1,0,0},x]-32 HPL[{0,0,0,-1,0,0,0},x]-16 HPL[{0,0,0,0,-1,0,0},x]+96 HPL[{0,0,0,0,0,0,0},x]+34/3 \[Pi]^2 HPL[{-1,-1},x] Zeta[3]-34/3 \[Pi]^2 HPL[{-1,0},x] Zeta[3]-34/3 \[Pi]^2 HPL[{0,-1},x] Zeta[3]+94/9 \[Pi]^2 HPL[{0,0},x] Zeta[3]-16 HPL[{-1,-1,-1,-1},x] Zeta[3]+16 HPL[{-1,-1,-1,0},x] Zeta[3]+16 HPL[{-1,-1,0,-1},x] Zeta[3]+16/3 HPL[{-1,-1,0,0},x] Zeta[3]+16 HPL[{-1,0,-1,-1},x] Zeta[3]-16 HPL[{-1,0,-1,0},x] Zeta[3]-16 HPL[{-1,0,0,-1},x] Zeta[3]-80/3 HPL[{-1,0,0,0},x] Zeta[3]+16 HPL[{0,-1,-1,-1},x] Zeta[3]-16 HPL[{0,-1,-1,0},x] Zeta[3]-16 HPL[{0,-1,0,-1},x] Zeta[3]-16/3 HPL[{0,-1,0,0},x] Zeta[3]-16 HPL[{0,0,-1,-1},x] Zeta[3]+16 HPL[{0,0,-1,0},x] Zeta[3]+16 HPL[{0,0,0,-1},x] Zeta[3]+48 HPL[{0,0,0,0},x] Zeta[3]+64/3 HPL[{-1},x] Zeta[3]^2-64/3 HPL[{0},x] Zeta[3]^2-16 HPL[{-1,-1},x] Zeta[5]+16 HPL[{-1,0},x] Zeta[5]+16 HPL[{0,-1},x] Zeta[5]+56/5 HPL[{0,0},x] Zeta[5]+1/120 (51 \[Pi]^4 Zeta[3]+1712 \[Pi]^2 Zeta[5]-1920 Zeta[7]),257/630 \[Pi]^6 HPL[{-1},x]-191/504 \[Pi]^6 HPL[{0},x]-91/36 \[Pi]^4 HPL[{-1,-1,-1},x]+23/9 \[Pi]^4 HPL[{-1,-1,0},x]+19/6 \[Pi]^4 HPL[{-1,0,-1},x]-239/180 \[Pi]^4 HPL[{-1,0,0},x]+113/30 \[Pi]^4 HPL[{0,-1,-1},x]-113/30 \[Pi]^4 HPL[{0,-1,0},x]-377/90 \[Pi]^4 HPL[{0,0,-1},x]+58/45 \[Pi]^4 HPL[{0,0,0},x]-95 \[Pi]^2 HPL[{-1,-1,-1,-1,-1},x]+283/3 \[Pi]^2 HPL[{-1,-1,-1,-1,0},x]+96 \[Pi]^2 HPL[{-1,-1,-1,0,-1},x]-257/3 \[Pi]^2 HPL[{-1,-1,-1,0,0},x]+102 \[Pi]^2 HPL[{-1,-1,0,-1,-1},x]-98 \[Pi]^2 HPL[{-1,-1,0,-1,0},x]-100 \[Pi]^2 HPL[{-1,-1,0,0,-1},x]+232/3 \[Pi]^2 HPL[{-1,-1,0,0,0},x]+114 \[Pi]^2 HPL[{-1,0,-1,-1,-1},x]-110 \[Pi]^2 HPL[{-1,0,-1,-1,0},x]-114 \[Pi]^2 HPL[{-1,0,-1,0,-1},x]+94 \[Pi]^2 HPL[{-1,0,-1,0,0},x]-118 \[Pi]^2 HPL[{-1,0,0,-1,-1},x]+326/3 \[Pi]^2 HPL[{-1,0,0,-1,0},x]+112 \[Pi]^2 HPL[{-1,0,0,0,-1},x]-212/3 \[Pi]^2 HPL[{-1,0,0,0,0},x]+138 \[Pi]^2 HPL[{0,-1,-1,-1,-1},x]-134 \[Pi]^2 HPL[{0,-1,-1,-1,0},x]-138 \[Pi]^2 HPL[{0,-1,-1,0,-1},x]+116 \[Pi]^2 HPL[{0,-1,-1,0,0},x]-156 \[Pi]^2 HPL[{0,-1,0,-1,-1},x]+140 \[Pi]^2 HPL[{0,-1,0,-1,0},x]+144 \[Pi]^2 HPL[{0,-1,0,0,-1},x]-96 \[Pi]^2 HPL[{0,-1,0,0,0},x]-154 \[Pi]^2 HPL[{0,0,-1,-1,-1},x]+434/3 \[Pi]^2 HPL[{0,0,-1,-1,0},x]+150 \[Pi]^2 HPL[{0,0,-1,0,-1},x]-346/3 \[Pi]^2 HPL[{0,0,-1,0,0},x]+166 \[Pi]^2 HPL[{0,0,0,-1,-1},x]-422/3 \[Pi]^2 HPL[{0,0,0,-1,0},x]-144 \[Pi]^2 HPL[{0,0,0,0,-1},x]+208/3 \[Pi]^2 HPL[{0,0,0,0,0},x]-190 HPL[{-1,-1,-1,-1,-1,0,0},x]+376 HPL[{-1,-1,-1,-1,0,0,0},x]+192 HPL[{-1,-1,-1,0,-1,0,0},x]-552 HPL[{-1,-1,-1,0,0,0,0},x]+204 HPL[{-1,-1,0,-1,-1,0,0},x]-384 HPL[{-1,-1,0,-1,0,0,0},x]-200 HPL[{-1,-1,0,0,-1,0,0},x]+704 HPL[{-1,-1,0,0,0,0,0},x]+228 HPL[{-1,0,-1,-1,-1,0,0},x]-432 HPL[{-1,0,-1,-1,0,0,0},x]-228 HPL[{-1,0,-1,0,-1,0,0},x]+576 HPL[{-1,0,-1,0,0,0,0},x]-236 HPL[{-1,0,0,-1,-1,0,0},x]+416 HPL[{-1,0,0,-1,0,0,0},x]+224 HPL[{-1,0,0,0,-1,0,0},x]-800 HPL[{-1,0,0,0,0,0,0},x]+276 HPL[{0,-1,-1,-1,-1,0,0},x]-528 HPL[{0,-1,-1,-1,0,0,0},x]-276 HPL[{0,-1,-1,0,-1,0,0},x]+720 HPL[{0,-1,-1,0,0,0,0},x]-312 HPL[{0,-1,0,-1,-1,0,0},x]+528 HPL[{0,-1,0,-1,0,0,0},x]+288 HPL[{0,-1,0,0,-1,0,0},x]-768 HPL[{0,-1,0,0,0,0,0},x]-308 HPL[{0,0,-1,-1,-1,0,0},x]+560 HPL[{0,0,-1,-1,0,0,0},x]+300 HPL[{0,0,-1,0,-1,0,0},x]-672 HPL[{0,0,-1,0,0,0,0},x]+332 HPL[{0,0,0,-1,-1,0,0},x]-512 HPL[{0,0,0,-1,0,0,0},x]-288 HPL[{0,0,0,0,-1,0,0},x]+768 HPL[{0,0,0,0,0,0,0},x]+799/135 \[Pi]^4 Zeta[3]+364/3 \[Pi]^2 HPL[{-1,-1},x] Zeta[3]-983/9 \[Pi]^2 HPL[{-1,0},x] Zeta[3]-128 \[Pi]^2 HPL[{0,-1},x] Zeta[3]+760/9 \[Pi]^2 HPL[{0,0},x] Zeta[3]-190 HPL[{-1,-1,-1,-1},x] Zeta[3]+182 HPL[{-1,-1,-1,0},x] Zeta[3]+204 HPL[{-1,-1,0,-1},x] Zeta[3]+152/3 HPL[{-1,-1,0,0},x] Zeta[3]+228 HPL[{-1,0,-1,-1},x] Zeta[3]-204 HPL[{-1,0,-1,0},x] Zeta[3]-236 HPL[{-1,0,0,-1},x] Zeta[3]-680/3 HPL[{-1,0,0,0},x] Zeta[3]+276 HPL[{0,-1,-1,-1},x] Zeta[3]-252 HPL[{0,-1,-1,0},x] Zeta[3]-312 HPL[{0,-1,0,-1},x] Zeta[3]-4 HPL[{0,-1,0,0},x] Zeta[3]-308 HPL[{0,0,-1,-1},x] Zeta[3]+268 HPL[{0,0,-1,0},x] Zeta[3]+332 HPL[{0,0,0,-1},x] Zeta[3]+256 HPL[{0,0,0,0},x] Zeta[3]+677/3 HPL[{-1},x] Zeta[3]^2-502/3 HPL[{0},x] Zeta[3]^2+1723/15 \[Pi]^2 Zeta[5]-190 HPL[{-1,-1},x] Zeta[5]+134 HPL[{-1,0},x] Zeta[5]+270 HPL[{0,-1},x] Zeta[5]+408/5 HPL[{0,0},x] Zeta[5]-(1416 Zeta[7])/7,(361 \[Pi]^6 HPL[{-1},x])/7560-(89 \[Pi]^6 HPL[{0},x])/1008-31/24 \[Pi]^4 HPL[{-1,-1,-1},x]+47/36 \[Pi]^4 HPL[{-1,-1,0},x]+341/180 \[Pi]^4 HPL[{-1,0,-1},x]-409/360 \[Pi]^4 HPL[{-1,0,0},x]+113/90 \[Pi]^4 HPL[{0,-1,-1},x]-113/90 \[Pi]^4 HPL[{0,-1,0},x]-82/45 \[Pi]^4 HPL[{0,0,-1},x]+79/90 \[Pi]^4 HPL[{0,0,0},x]-93/2 \[Pi]^2 HPL[{-1,-1,-1,-1,-1},x]+91/2 \[Pi]^2 HPL[{-1,-1,-1,-1,0},x]+47 \[Pi]^2 HPL[{-1,-1,-1,0,-1},x]-241/6 \[Pi]^2 HPL[{-1,-1,-1,0,0},x]+53 \[Pi]^2 HPL[{-1,-1,0,-1,-1},x]-145/3 \[Pi]^2 HPL[{-1,-1,0,-1,0},x]-50 \[Pi]^2 HPL[{-1,-1,0,0,-1},x]+104/3 \[Pi]^2 HPL[{-1,-1,0,0,0},x]+65 \[Pi]^2 HPL[{-1,0,-1,-1,-1},x]-181/3 \[Pi]^2 HPL[{-1,0,-1,-1,0},x]-64 \[Pi]^2 HPL[{-1,0,-1,0,-1},x]+47 \[Pi]^2 HPL[{-1,0,-1,0,0},x]-68 \[Pi]^2 HPL[{-1,0,0,-1,-1},x]+172/3 \[Pi]^2 HPL[{-1,0,0,-1,0},x]+60 \[Pi]^2 HPL[{-1,0,0,0,-1},x]-30 \[Pi]^2 HPL[{-1,0,0,0,0},x]+46 \[Pi]^2 HPL[{0,-1,-1,-1,-1},x]-134/3 \[Pi]^2 HPL[{0,-1,-1,-1,0},x]-46 \[Pi]^2 HPL[{0,-1,-1,0,-1},x]+116/3 \[Pi]^2 HPL[{0,-1,-1,0,0},x]-52 \[Pi]^2 HPL[{0,-1,0,-1,-1},x]+140/3 \[Pi]^2 HPL[{0,-1,0,-1,0},x]+48 \[Pi]^2 HPL[{0,-1,0,0,-1},x]-32 \[Pi]^2 HPL[{0,-1,0,0,0},x]-64 \[Pi]^2 HPL[{0,0,-1,-1,-1},x]+176/3 \[Pi]^2 HPL[{0,0,-1,-1,0},x]+62 \[Pi]^2 HPL[{0,0,-1,0,-1},x]-44 \[Pi]^2 HPL[{0,0,-1,0,0},x]+66 \[Pi]^2 HPL[{0,0,0,-1,-1},x]-54 \[Pi]^2 HPL[{0,0,0,-1,0},x]-56 \[Pi]^2 HPL[{0,0,0,0,-1},x]+24 \[Pi]^2 HPL[{0,0,0,0,0},x]-93 HPL[{-1,-1,-1,-1,-1,0,0},x]+180 HPL[{-1,-1,-1,-1,0,0,0},x]+94 HPL[{-1,-1,-1,0,-1,0,0},x]-252 HPL[{-1,-1,-1,0,0,0,0},x]+106 HPL[{-1,-1,0,-1,-1,0,0},x]-184 HPL[{-1,-1,0,-1,0,0,0},x]-100 HPL[{-1,-1,0,0,-1,0,0},x]+288 HPL[{-1,-1,0,0,0,0,0},x]+130 HPL[{-1,0,-1,-1,-1,0,0},x]-232 HPL[{-1,0,-1,-1,0,0,0},x]-128 HPL[{-1,0,-1,0,-1,0,0},x]+264 HPL[{-1,0,-1,0,0,0,0},x]-136 HPL[{-1,0,0,-1,-1,0,0},x]+208 HPL[{-1,0,0,-1,0,0,0},x]+120 HPL[{-1,0,0,0,-1,0,0},x]-240 HPL[{-1,0,0,0,0,0,0},x]+92 HPL[{0,-1,-1,-1,-1,0,0},x]-176 HPL[{0,-1,-1,-1,0,0,0},x]-92 HPL[{0,-1,-1,0,-1,0,0},x]+240 HPL[{0,-1,-1,0,0,0,0},x]-104 HPL[{0,-1,0,-1,-1,0,0},x]+176 HPL[{0,-1,0,-1,0,0,0},x]+96 HPL[{0,-1,0,0,-1,0,0},x]-256 HPL[{0,-1,0,0,0,0,0},x]-128 HPL[{0,0,-1,-1,-1,0,0},x]+224 HPL[{0,0,-1,-1,0,0,0},x]+124 HPL[{0,0,-1,0,-1,0,0},x]-240 HPL[{0,0,-1,0,0,0,0},x]+132 HPL[{0,0,0,-1,-1,0,0},x]-192 HPL[{0,0,0,-1,0,0,0},x]-112 HPL[{0,0,0,0,-1,0,0},x]+192 HPL[{0,0,0,0,0,0,0},x]+48 \[Pi]^2 HPL[{-1,-1},x] Zeta[3]-193/6 \[Pi]^2 HPL[{-1,0},x] Zeta[3]-128/3 \[Pi]^2 HPL[{0,-1},x] Zeta[3]+64/3 \[Pi]^2 HPL[{0,0},x] Zeta[3]-93 HPL[{-1,-1,-1,-1},x] Zeta[3]+85 HPL[{-1,-1,-1,0},x] Zeta[3]+106 HPL[{-1,-1,0,-1},x] Zeta[3]+10 HPL[{-1,-1,0,0},x] Zeta[3]+130 HPL[{-1,0,-1,-1},x] Zeta[3]-106 HPL[{-1,0,-1,0},x] Zeta[3]-136 HPL[{-1,0,0,-1},x] Zeta[3]-28 HPL[{-1,0,0,0},x] Zeta[3]+92 HPL[{0,-1,-1,-1},x] Zeta[3]-84 HPL[{0,-1,-1,0},x] Zeta[3]-104 HPL[{0,-1,0,-1},x] Zeta[3]-4/3 HPL[{0,-1,0,0},x] Zeta[3]-128 HPL[{0,0,-1,-1},x] Zeta[3]+104 HPL[{0,0,-1,0},x] Zeta[3]+132 HPL[{0,0,0,-1},x] Zeta[3]+32 HPL[{0,0,0,0},x] Zeta[3]+175/2 HPL[{-1},x] Zeta[3]^2-41 HPL[{0},x] Zeta[3]^2-92 HPL[{-1,-1},x] Zeta[5]+37 HPL[{-1,0},x] Zeta[5]+90 HPL[{0,-1},x] Zeta[5]+92/5 HPL[{0,0},x] Zeta[5]+(7973 \[Pi]^4 Zeta[3]+109242 \[Pi]^2 Zeta[5]-261360 Zeta[7])/3780};

(* \[Epsilon]^8 terms *)

dep[8]={-((1343 \[Pi]^6 HPL[{0,0},x])/3780)-38/15 \[Pi]^4 HPL[{0,0,0,0},x]-32/3 \[Pi]^2 HPL[{0,0,0,0,0,0},x]+256 HPL[{0,0,0,0,0,0,0,0},x]-152/45 \[Pi]^4 HPL[{0},x] Zeta[3]-128/9 \[Pi]^2 HPL[{0,0,0},x] Zeta[3]+1024/3 HPL[{0,0,0,0,0},x] Zeta[3]+2048/9 HPL[{0,0},x] Zeta[3]^2-272/15 \[Pi]^2 HPL[{0},x] Zeta[5]+2176/5 HPL[{0,0,0},x] Zeta[5]+(-6221 \[Pi]^8-1146880 \[Pi]^2 Zeta[3]^2+70189056 Zeta[3] Zeta[5])/120960+4624/7 HPL[{0},x] Zeta[7],(-6221 \[Pi]^8-1146880 \[Pi]^2 Zeta[3]^2+70189056 Zeta[3] Zeta[5])/120960,(-127 \[Pi]^8-156800 \[Pi]^2 Zeta[3]^2+4999680 Zeta[3] Zeta[5])/86400,-((13 (1817 \[Pi]^8-124800 \[Pi]^2 Zeta[3]^2-8363520 Zeta[3] Zeta[5]))/259200),(107 \[Pi]^6 HPL[{-1,-1},x])/3780-(53 \[Pi]^6 HPL[{-1,0},x])/1120-(107 \[Pi]^6 HPL[{0,-1},x])/1890+(841 \[Pi]^6 HPL[{0,0},x])/6048-13/720 \[Pi]^4 HPL[{-1,-1,-1,-1},x]+1/40 \[Pi]^4 HPL[{-1,-1,-1,0},x]+13/360 \[Pi]^4 HPL[{-1,-1,0,-1},x]+7/240 \[Pi]^4 HPL[{-1,-1,0,0},x]+13/360 \[Pi]^4 HPL[{-1,0,-1,-1},x]-1/20 \[Pi]^4 HPL[{-1,0,-1,0},x]-13/180 \[Pi]^4 HPL[{-1,0,0,-1},x]-13/60 \[Pi]^4 HPL[{-1,0,0,0},x]+13/360 \[Pi]^4 HPL[{0,-1,-1,-1},x]-1/20 \[Pi]^4 HPL[{0,-1,-1,0},x]-13/180 \[Pi]^4 HPL[{0,-1,0,-1},x]-7/120 \[Pi]^4 HPL[{0,-1,0,0},x]-13/180 \[Pi]^4 HPL[{0,0,-1,-1},x]+1/10 \[Pi]^4 HPL[{0,0,-1,0},x]+13/90 \[Pi]^4 HPL[{0,0,0,-1},x]+3/4 \[Pi]^4 HPL[{0,0,0,0},x]-1/4 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1},x]+5/12 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,0},x]+1/2 \[Pi]^2 HPL[{-1,-1,-1,-1,0,-1},x]-3/4 \[Pi]^2 HPL[{-1,-1,-1,-1,0,0},x]+1/2 \[Pi]^2 HPL[{-1,-1,-1,0,-1,-1},x]-5/6 \[Pi]^2 HPL[{-1,-1,-1,0,-1,0},x]-\[Pi]^2 HPL[{-1,-1,-1,0,0,-1},x]+4/3 \[Pi]^2 HPL[{-1,-1,-1,0,0,0},x]+1/2 \[Pi]^2 HPL[{-1,-1,0,-1,-1,-1},x]-5/6 \[Pi]^2 HPL[{-1,-1,0,-1,-1,0},x]-\[Pi]^2 HPL[{-1,-1,0,-1,0,-1},x]+3/2 \[Pi]^2 HPL[{-1,-1,0,-1,0,0},x]-\[Pi]^2 HPL[{-1,-1,0,0,-1,-1},x]+5/3 \[Pi]^2 HPL[{-1,-1,0,0,-1,0},x]+2 \[Pi]^2 HPL[{-1,-1,0,0,0,-1},x]-7/3 \[Pi]^2 HPL[{-1,-1,0,0,0,0},x]+1/2 \[Pi]^2 HPL[{-1,0,-1,-1,-1,-1},x]-5/6 \[Pi]^2 HPL[{-1,0,-1,-1,-1,0},x]-\[Pi]^2 HPL[{-1,0,-1,-1,0,-1},x]+3/2 \[Pi]^2 HPL[{-1,0,-1,-1,0,0},x]-\[Pi]^2 HPL[{-1,0,-1,0,-1,-1},x]+5/3 \[Pi]^2 HPL[{-1,0,-1,0,-1,0},x]+2 \[Pi]^2 HPL[{-1,0,-1,0,0,-1},x]-8/3 \[Pi]^2 HPL[{-1,0,-1,0,0,0},x]-\[Pi]^2 HPL[{-1,0,0,-1,-1,-1},x]+5/3 \[Pi]^2 HPL[{-1,0,0,-1,-1,0},x]+2 \[Pi]^2 HPL[{-1,0,0,-1,0,-1},x]-3 \[Pi]^2 HPL[{-1,0,0,-1,0,0},x]+2 \[Pi]^2 HPL[{-1,0,0,0,-1,-1},x]-10/3 \[Pi]^2 HPL[{-1,0,0,0,-1,0},x]-4 \[Pi]^2 HPL[{-1,0,0,0,0,-1},x]+4 \[Pi]^2 HPL[{-1,0,0,0,0,0},x]+1/2 \[Pi]^2 HPL[{0,-1,-1,-1,-1,-1},x]-5/6 \[Pi]^2 HPL[{0,-1,-1,-1,-1,0},x]-\[Pi]^2 HPL[{0,-1,-1,-1,0,-1},x]+3/2 \[Pi]^2 HPL[{0,-1,-1,-1,0,0},x]-\[Pi]^2 HPL[{0,-1,-1,0,-1,-1},x]+5/3 \[Pi]^2 HPL[{0,-1,-1,0,-1,0},x]+2 \[Pi]^2 HPL[{0,-1,-1,0,0,-1},x]-8/3 \[Pi]^2 HPL[{0,-1,-1,0,0,0},x]-\[Pi]^2 HPL[{0,-1,0,-1,-1,-1},x]+5/3 \[Pi]^2 HPL[{0,-1,0,-1,-1,0},x]+2 \[Pi]^2 HPL[{0,-1,0,-1,0,-1},x]-3 \[Pi]^2 HPL[{0,-1,0,-1,0,0},x]+2 \[Pi]^2 HPL[{0,-1,0,0,-1,-1},x]-10/3 \[Pi]^2 HPL[{0,-1,0,0,-1,0},x]-4 \[Pi]^2 HPL[{0,-1,0,0,0,-1},x]+14/3 \[Pi]^2 HPL[{0,-1,0,0,0,0},x]-\[Pi]^2 HPL[{0,0,-1,-1,-1,-1},x]+5/3 \[Pi]^2 HPL[{0,0,-1,-1,-1,0},x]+2 \[Pi]^2 HPL[{0,0,-1,-1,0,-1},x]-3 \[Pi]^2 HPL[{0,0,-1,-1,0,0},x]+2 \[Pi]^2 HPL[{0,0,-1,0,-1,-1},x]-10/3 \[Pi]^2 HPL[{0,0,-1,0,-1,0},x]-4 \[Pi]^2 HPL[{0,0,-1,0,0,-1},x]+16/3 \[Pi]^2 HPL[{0,0,-1,0,0,0},x]+2 \[Pi]^2 HPL[{0,0,0,-1,-1,-1},x]-10/3 \[Pi]^2 HPL[{0,0,0,-1,-1,0},x]-4 \[Pi]^2 HPL[{0,0,0,-1,0,-1},x]+6 \[Pi]^2 HPL[{0,0,0,-1,0,0},x]-4 \[Pi]^2 HPL[{0,0,0,0,-1,-1},x]+20/3 \[Pi]^2 HPL[{0,0,0,0,-1,0},x]+8 \[Pi]^2 HPL[{0,0,0,0,0,-1},x]-20/3 \[Pi]^2 HPL[{0,0,0,0,0,0},x]-1/2 HPL[{-1,-1,-1,-1,-1,-1,0,0},x]+2 HPL[{-1,-1,-1,-1,-1,0,0,0},x]+HPL[{-1,-1,-1,-1,0,-1,0,0},x]-6 HPL[{-1,-1,-1,-1,0,0,0,0},x]+HPL[{-1,-1,-1,0,-1,-1,0,0},x]-4 HPL[{-1,-1,-1,0,-1,0,0,0},x]-2 HPL[{-1,-1,-1,0,0,-1,0,0},x]+16 HPL[{-1,-1,-1,0,0,0,0,0},x]+HPL[{-1,-1,0,-1,-1,-1,0,0},x]-4 HPL[{-1,-1,0,-1,-1,0,0,0},x]-2 HPL[{-1,-1,0,-1,0,-1,0,0},x]+12 HPL[{-1,-1,0,-1,0,0,0,0},x]-2 HPL[{-1,-1,0,0,-1,-1,0,0},x]+8 HPL[{-1,-1,0,0,-1,0,0,0},x]+4 HPL[{-1,-1,0,0,0,-1,0,0},x]-40 HPL[{-1,-1,0,0,0,0,0,0},x]+HPL[{-1,0,-1,-1,-1,-1,0,0},x]-4 HPL[{-1,0,-1,-1,-1,0,0,0},x]-2 HPL[{-1,0,-1,-1,0,-1,0,0},x]+12 HPL[{-1,0,-1,-1,0,0,0,0},x]-2 HPL[{-1,0,-1,0,-1,-1,0,0},x]+8 HPL[{-1,0,-1,0,-1,0,0,0},x]+4 HPL[{-1,0,-1,0,0,-1,0,0},x]-32 HPL[{-1,0,-1,0,0,0,0,0},x]-2 HPL[{-1,0,0,-1,-1,-1,0,0},x]+8 HPL[{-1,0,0,-1,-1,0,0,0},x]+4 HPL[{-1,0,0,-1,0,-1,0,0},x]-24 HPL[{-1,0,0,-1,0,0,0,0},x]+4 HPL[{-1,0,0,0,-1,-1,0,0},x]-16 HPL[{-1,0,0,0,-1,0,0,0},x]-8 HPL[{-1,0,0,0,0,-1,0,0},x]+96 HPL[{-1,0,0,0,0,0,0,0},x]+HPL[{0,-1,-1,-1,-1,-1,0,0},x]-4 HPL[{0,-1,-1,-1,-1,0,0,0},x]-2 HPL[{0,-1,-1,-1,0,-1,0,0},x]+12 HPL[{0,-1,-1,-1,0,0,0,0},x]-2 HPL[{0,-1,-1,0,-1,-1,0,0},x]+8 HPL[{0,-1,-1,0,-1,0,0,0},x]+4 HPL[{0,-1,-1,0,0,-1,0,0},x]-32 HPL[{0,-1,-1,0,0,0,0,0},x]-2 HPL[{0,-1,0,-1,-1,-1,0,0},x]+8 HPL[{0,-1,0,-1,-1,0,0,0},x]+4 HPL[{0,-1,0,-1,0,-1,0,0},x]-24 HPL[{0,-1,0,-1,0,0,0,0},x]+4 HPL[{0,-1,0,0,-1,-1,0,0},x]-16 HPL[{0,-1,0,0,-1,0,0,0},x]-8 HPL[{0,-1,0,0,0,-1,0,0},x]+80 HPL[{0,-1,0,0,0,0,0,0},x]-2 HPL[{0,0,-1,-1,-1,-1,0,0},x]+8 HPL[{0,0,-1,-1,-1,0,0,0},x]+4 HPL[{0,0,-1,-1,0,-1,0,0},x]-24 HPL[{0,0,-1,-1,0,0,0,0},x]+4 HPL[{0,0,-1,0,-1,-1,0,0},x]-16 HPL[{0,0,-1,0,-1,0,0,0},x]-8 HPL[{0,0,-1,0,0,-1,0,0},x]+64 HPL[{0,0,-1,0,0,0,0,0},x]+4 HPL[{0,0,0,-1,-1,-1,0,0},x]-16 HPL[{0,0,0,-1,-1,0,0,0},x]-8 HPL[{0,0,0,-1,0,-1,0,0},x]+48 HPL[{0,0,0,-1,0,0,0,0},x]-8 HPL[{0,0,0,0,-1,-1,0,0},x]+32 HPL[{0,0,0,0,-1,0,0,0},x]+16 HPL[{0,0,0,0,0,-1,0,0},x]-224 HPL[{0,0,0,0,0,0,0,0},x]+(563 \[Pi]^4 HPL[{-1},x] Zeta[3])/2160-83/240 \[Pi]^4 HPL[{0},x] Zeta[3]+8/3 \[Pi]^2 HPL[{-1,-1,-1},x] Zeta[3]-163/36 \[Pi]^2 HPL[{-1,-1,0},x] Zeta[3]-16/3 \[Pi]^2 HPL[{-1,0,-1},x] Zeta[3]+49/6 \[Pi]^2 HPL[{-1,0,0},x] Zeta[3]-16/3 \[Pi]^2 HPL[{0,-1,-1},x] Zeta[3]+163/18 \[Pi]^2 HPL[{0,-1,0},x] Zeta[3]+32/3 \[Pi]^2 HPL[{0,0,-1},x] Zeta[3]-131/9 \[Pi]^2 HPL[{0,0,0},x] Zeta[3]-1/2 HPL[{-1,-1,-1,-1,-1},x] Zeta[3]+1/2 HPL[{-1,-1,-1,-1,0},x] Zeta[3]+HPL[{-1,-1,-1,0,-1},x] Zeta[3]+13/3 HPL[{-1,-1,-1,0,0},x] Zeta[3]+HPL[{-1,-1,0,-1,-1},x] Zeta[3]-HPL[{-1,-1,0,-1,0},x] Zeta[3]-2 HPL[{-1,-1,0,0,-1},x] Zeta[3]-58/3 HPL[{-1,-1,0,0,0},x] Zeta[3]+HPL[{-1,0,-1,-1,-1},x] Zeta[3]-HPL[{-1,0,-1,-1,0},x] Zeta[3]-2 HPL[{-1,0,-1,0,-1},x] Zeta[3]-26/3 HPL[{-1,0,-1,0,0},x] Zeta[3]-2 HPL[{-1,0,0,-1,-1},x] Zeta[3]+2 HPL[{-1,0,0,-1,0},x] Zeta[3]+4 HPL[{-1,0,0,0,-1},x] Zeta[3]+60 HPL[{-1,0,0,0,0},x] Zeta[3]+HPL[{0,-1,-1,-1,-1},x] Zeta[3]-HPL[{0,-1,-1,-1,0},x] Zeta[3]-2 HPL[{0,-1,-1,0,-1},x] Zeta[3]-26/3 HPL[{0,-1,-1,0,0},x] Zeta[3]-2 HPL[{0,-1,0,-1,-1},x] Zeta[3]+2 HPL[{0,-1,0,-1,0},x] Zeta[3]+4 HPL[{0,-1,0,0,-1},x] Zeta[3]+116/3 HPL[{0,-1,0,0,0},x] Zeta[3]-2 HPL[{0,0,-1,-1,-1},x] Zeta[3]+2 HPL[{0,0,-1,-1,0},x] Zeta[3]+4 HPL[{0,0,-1,0,-1},x] Zeta[3]+52/3 HPL[{0,0,-1,0,0},x] Zeta[3]+4 HPL[{0,0,0,-1,-1},x] Zeta[3]-4 HPL[{0,0,0,-1,0},x] Zeta[3]-8 HPL[{0,0,0,0,-1},x] Zeta[3]-488/3 HPL[{0,0,0,0,0},x] Zeta[3]+61/12 HPL[{-1,-1},x] Zeta[3]^2-16/3 HPL[{-1,0},x] Zeta[3]^2-61/6 HPL[{0,-1},x] Zeta[3]^2-160/9 HPL[{0,0},x] Zeta[3]^2+811/60 \[Pi]^2 HPL[{-1},x] Zeta[5]-91/4 \[Pi]^2 HPL[{0},x] Zeta[5]-HPL[{-1,-1,-1},x] Zeta[5]+1/2 HPL[{-1,-1,0},x] Zeta[5]+2 HPL[{-1,0,-1},x] Zeta[5]+131/5 HPL[{-1,0,0},x] Zeta[5]+2 HPL[{0,-1,-1},x] Zeta[5]-HPL[{0,-1,0},x] Zeta[5]-4 HPL[{0,0,-1},x] Zeta[5]-534/5 HPL[{0,0,0},x] Zeta[5]+(49009 \[Pi]^8-25880400 \[Pi]^2 Zeta[3]^2+65983680 Zeta[3] Zeta[5])/1814400-5/2 HPL[{-1},x] Zeta[7]+1/2 HPL[{0},x] Zeta[7],17/168 \[Pi]^6 HPL[{-1,-1},x]-17/168 \[Pi]^6 HPL[{-1,0},x]-17/168 \[Pi]^6 HPL[{0,-1},x]+(629 \[Pi]^6 HPL[{0,0},x])/4320-2/5 \[Pi]^4 HPL[{-1,-1,-1,-1},x]+2/5 \[Pi]^4 HPL[{-1,-1,-1,0},x]+2/5 \[Pi]^4 HPL[{-1,-1,0,-1},x]-1/12 \[Pi]^4 HPL[{-1,-1,0,0},x]+2/5 \[Pi]^4 HPL[{-1,0,-1,-1},x]-2/5 \[Pi]^4 HPL[{-1,0,-1,0},x]-2/5 \[Pi]^4 HPL[{-1,0,0,-1},x]-7/30 \[Pi]^4 HPL[{-1,0,0,0},x]+2/5 \[Pi]^4 HPL[{0,-1,-1,-1},x]-2/5 \[Pi]^4 HPL[{0,-1,-1,0},x]-2/5 \[Pi]^4 HPL[{0,-1,0,-1},x]+1/12 \[Pi]^4 HPL[{0,-1,0,0},x]-2/5 \[Pi]^4 HPL[{0,0,-1,-1},x]+2/5 \[Pi]^4 HPL[{0,0,-1,0},x]+2/5 \[Pi]^4 HPL[{0,0,0,-1},x]+11/20 \[Pi]^4 HPL[{0,0,0,0},x]-16 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1},x]+16 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,0},x]+16 \[Pi]^2 HPL[{-1,-1,-1,-1,0,-1},x]-44/3 \[Pi]^2 HPL[{-1,-1,-1,-1,0,0},x]+16 \[Pi]^2 HPL[{-1,-1,-1,0,-1,-1},x]-16 \[Pi]^2 HPL[{-1,-1,-1,0,-1,0},x]-16 \[Pi]^2 HPL[{-1,-1,-1,0,0,-1},x]+40/3 \[Pi]^2 HPL[{-1,-1,-1,0,0,0},x]+16 \[Pi]^2 HPL[{-1,-1,0,-1,-1,-1},x]-16 \[Pi]^2 HPL[{-1,-1,0,-1,-1,0},x]-16 \[Pi]^2 HPL[{-1,-1,0,-1,0,-1},x]+44/3 \[Pi]^2 HPL[{-1,-1,0,-1,0,0},x]-16 \[Pi]^2 HPL[{-1,-1,0,0,-1,-1},x]+16 \[Pi]^2 HPL[{-1,-1,0,0,-1,0},x]+16 \[Pi]^2 HPL[{-1,-1,0,0,0,-1},x]-12 \[Pi]^2 HPL[{-1,-1,0,0,0,0},x]+16 \[Pi]^2 HPL[{-1,0,-1,-1,-1,-1},x]-16 \[Pi]^2 HPL[{-1,0,-1,-1,-1,0},x]-16 \[Pi]^2 HPL[{-1,0,-1,-1,0,-1},x]+44/3 \[Pi]^2 HPL[{-1,0,-1,-1,0,0},x]-16 \[Pi]^2 HPL[{-1,0,-1,0,-1,-1},x]+16 \[Pi]^2 HPL[{-1,0,-1,0,-1,0},x]+16 \[Pi]^2 HPL[{-1,0,-1,0,0,-1},x]-40/3 \[Pi]^2 HPL[{-1,0,-1,0,0,0},x]-16 \[Pi]^2 HPL[{-1,0,0,-1,-1,-1},x]+16 \[Pi]^2 HPL[{-1,0,0,-1,-1,0},x]+16 \[Pi]^2 HPL[{-1,0,0,-1,0,-1},x]-44/3 \[Pi]^2 HPL[{-1,0,0,-1,0,0},x]+16 \[Pi]^2 HPL[{-1,0,0,0,-1,-1},x]-16 \[Pi]^2 HPL[{-1,0,0,0,-1,0},x]-16 \[Pi]^2 HPL[{-1,0,0,0,0,-1},x]+32/3 \[Pi]^2 HPL[{-1,0,0,0,0,0},x]+16 \[Pi]^2 HPL[{0,-1,-1,-1,-1,-1},x]-16 \[Pi]^2 HPL[{0,-1,-1,-1,-1,0},x]-16 \[Pi]^2 HPL[{0,-1,-1,-1,0,-1},x]+44/3 \[Pi]^2 HPL[{0,-1,-1,-1,0,0},x]-16 \[Pi]^2 HPL[{0,-1,-1,0,-1,-1},x]+16 \[Pi]^2 HPL[{0,-1,-1,0,-1,0},x]+16 \[Pi]^2 HPL[{0,-1,-1,0,0,-1},x]-40/3 \[Pi]^2 HPL[{0,-1,-1,0,0,0},x]-16 \[Pi]^2 HPL[{0,-1,0,-1,-1,-1},x]+16 \[Pi]^2 HPL[{0,-1,0,-1,-1,0},x]+16 \[Pi]^2 HPL[{0,-1,0,-1,0,-1},x]-44/3 \[Pi]^2 HPL[{0,-1,0,-1,0,0},x]+16 \[Pi]^2 HPL[{0,-1,0,0,-1,-1},x]-16 \[Pi]^2 HPL[{0,-1,0,0,-1,0},x]-16 \[Pi]^2 HPL[{0,-1,0,0,0,-1},x]+12 \[Pi]^2 HPL[{0,-1,0,0,0,0},x]-16 \[Pi]^2 HPL[{0,0,-1,-1,-1,-1},x]+16 \[Pi]^2 HPL[{0,0,-1,-1,-1,0},x]+16 \[Pi]^2 HPL[{0,0,-1,-1,0,-1},x]-44/3 \[Pi]^2 HPL[{0,0,-1,-1,0,0},x]+16 \[Pi]^2 HPL[{0,0,-1,0,-1,-1},x]-16 \[Pi]^2 HPL[{0,0,-1,0,-1,0},x]-16 \[Pi]^2 HPL[{0,0,-1,0,0,-1},x]+40/3 \[Pi]^2 HPL[{0,0,-1,0,0,0},x]+16 \[Pi]^2 HPL[{0,0,0,-1,-1,-1},x]-16 \[Pi]^2 HPL[{0,0,0,-1,-1,0},x]-16 \[Pi]^2 HPL[{0,0,0,-1,0,-1},x]+44/3 \[Pi]^2 HPL[{0,0,0,-1,0,0},x]-16 \[Pi]^2 HPL[{0,0,0,0,-1,-1},x]+16 \[Pi]^2 HPL[{0,0,0,0,-1,0},x]+16 \[Pi]^2 HPL[{0,0,0,0,0,-1},x]-28/3 \[Pi]^2 HPL[{0,0,0,0,0,0},x]-32 HPL[{-1,-1,-1,-1,-1,-1,0,0},x]+64 HPL[{-1,-1,-1,-1,-1,0,0,0},x]+32 HPL[{-1,-1,-1,-1,0,-1,0,0},x]-96 HPL[{-1,-1,-1,-1,0,0,0,0},x]+32 HPL[{-1,-1,-1,0,-1,-1,0,0},x]-64 HPL[{-1,-1,-1,0,-1,0,0,0},x]-32 HPL[{-1,-1,-1,0,0,-1,0,0},x]+128 HPL[{-1,-1,-1,0,0,0,0,0},x]+32 HPL[{-1,-1,0,-1,-1,-1,0,0},x]-64 HPL[{-1,-1,0,-1,-1,0,0,0},x]-32 HPL[{-1,-1,0,-1,0,-1,0,0},x]+96 HPL[{-1,-1,0,-1,0,0,0,0},x]-32 HPL[{-1,-1,0,0,-1,-1,0,0},x]+64 HPL[{-1,-1,0,0,-1,0,0,0},x]+32 HPL[{-1,-1,0,0,0,-1,0,0},x]-160 HPL[{-1,-1,0,0,0,0,0,0},x]+32 HPL[{-1,0,-1,-1,-1,-1,0,0},x]-64 HPL[{-1,0,-1,-1,-1,0,0,0},x]-32 HPL[{-1,0,-1,-1,0,-1,0,0},x]+96 HPL[{-1,0,-1,-1,0,0,0,0},x]-32 HPL[{-1,0,-1,0,-1,-1,0,0},x]+64 HPL[{-1,0,-1,0,-1,0,0,0},x]+32 HPL[{-1,0,-1,0,0,-1,0,0},x]-128 HPL[{-1,0,-1,0,0,0,0,0},x]-32 HPL[{-1,0,0,-1,-1,-1,0,0},x]+64 HPL[{-1,0,0,-1,-1,0,0,0},x]+32 HPL[{-1,0,0,-1,0,-1,0,0},x]-96 HPL[{-1,0,0,-1,0,0,0,0},x]+32 HPL[{-1,0,0,0,-1,-1,0,0},x]-64 HPL[{-1,0,0,0,-1,0,0,0},x]-32 HPL[{-1,0,0,0,0,-1,0,0},x]+192 HPL[{-1,0,0,0,0,0,0,0},x]+32 HPL[{0,-1,-1,-1,-1,-1,0,0},x]-64 HPL[{0,-1,-1,-1,-1,0,0,0},x]-32 HPL[{0,-1,-1,-1,0,-1,0,0},x]+96 HPL[{0,-1,-1,-1,0,0,0,0},x]-32 HPL[{0,-1,-1,0,-1,-1,0,0},x]+64 HPL[{0,-1,-1,0,-1,0,0,0},x]+32 HPL[{0,-1,-1,0,0,-1,0,0},x]-128 HPL[{0,-1,-1,0,0,0,0,0},x]-32 HPL[{0,-1,0,-1,-1,-1,0,0},x]+64 HPL[{0,-1,0,-1,-1,0,0,0},x]+32 HPL[{0,-1,0,-1,0,-1,0,0},x]-96 HPL[{0,-1,0,-1,0,0,0,0},x]+32 HPL[{0,-1,0,0,-1,-1,0,0},x]-64 HPL[{0,-1,0,0,-1,0,0,0},x]-32 HPL[{0,-1,0,0,0,-1,0,0},x]+160 HPL[{0,-1,0,0,0,0,0,0},x]-32 HPL[{0,0,-1,-1,-1,-1,0,0},x]+64 HPL[{0,0,-1,-1,-1,0,0,0},x]+32 HPL[{0,0,-1,-1,0,-1,0,0},x]-96 HPL[{0,0,-1,-1,0,0,0,0},x]+32 HPL[{0,0,-1,0,-1,-1,0,0},x]-64 HPL[{0,0,-1,0,-1,0,0,0},x]-32 HPL[{0,0,-1,0,0,-1,0,0},x]+128 HPL[{0,0,-1,0,0,0,0,0},x]+32 HPL[{0,0,0,-1,-1,-1,0,0},x]-64 HPL[{0,0,0,-1,-1,0,0,0},x]-32 HPL[{0,0,0,-1,0,-1,0,0},x]+96 HPL[{0,0,0,-1,0,0,0,0},x]-32 HPL[{0,0,0,0,-1,-1,0,0},x]+64 HPL[{0,0,0,0,-1,0,0,0},x]+32 HPL[{0,0,0,0,0,-1,0,0},x]-224 HPL[{0,0,0,0,0,0,0,0},x]+17/20 \[Pi]^4 HPL[{-1},x] Zeta[3]-17/20 \[Pi]^4 HPL[{0},x] Zeta[3]+68/3 \[Pi]^2 HPL[{-1,-1,-1},x] Zeta[3]-68/3 \[Pi]^2 HPL[{-1,-1,0},x] Zeta[3]-68/3 \[Pi]^2 HPL[{-1,0,-1},x] Zeta[3]+188/9 \[Pi]^2 HPL[{-1,0,0},x] Zeta[3]-68/3 \[Pi]^2 HPL[{0,-1,-1},x] Zeta[3]+68/3 \[Pi]^2 HPL[{0,-1,0},x] Zeta[3]+68/3 \[Pi]^2 HPL[{0,0,-1},x] Zeta[3]-172/9 \[Pi]^2 HPL[{0,0,0},x] Zeta[3]-32 HPL[{-1,-1,-1,-1,-1},x] Zeta[3]+32 HPL[{-1,-1,-1,-1,0},x] Zeta[3]+32 HPL[{-1,-1,-1,0,-1},x] Zeta[3]+32/3 HPL[{-1,-1,-1,0,0},x] Zeta[3]+32 HPL[{-1,-1,0,-1,-1},x] Zeta[3]-32 HPL[{-1,-1,0,-1,0},x] Zeta[3]-32 HPL[{-1,-1,0,0,-1},x] Zeta[3]-160/3 HPL[{-1,-1,0,0,0},x] Zeta[3]+32 HPL[{-1,0,-1,-1,-1},x] Zeta[3]-32 HPL[{-1,0,-1,-1,0},x] Zeta[3]-32 HPL[{-1,0,-1,0,-1},x] Zeta[3]-32/3 HPL[{-1,0,-1,0,0},x] Zeta[3]-32 HPL[{-1,0,0,-1,-1},x] Zeta[3]+32 HPL[{-1,0,0,-1,0},x] Zeta[3]+32 HPL[{-1,0,0,0,-1},x] Zeta[3]+96 HPL[{-1,0,0,0,0},x] Zeta[3]+32 HPL[{0,-1,-1,-1,-1},x] Zeta[3]-32 HPL[{0,-1,-1,-1,0},x] Zeta[3]-32 HPL[{0,-1,-1,0,-1},x] Zeta[3]-32/3 HPL[{0,-1,-1,0,0},x] Zeta[3]-32 HPL[{0,-1,0,-1,-1},x] Zeta[3]+32 HPL[{0,-1,0,-1,0},x] Zeta[3]+32 HPL[{0,-1,0,0,-1},x] Zeta[3]+160/3 HPL[{0,-1,0,0,0},x] Zeta[3]-32 HPL[{0,0,-1,-1,-1},x] Zeta[3]+32 HPL[{0,0,-1,-1,0},x] Zeta[3]+32 HPL[{0,0,-1,0,-1},x] Zeta[3]+32/3 HPL[{0,0,-1,0,0},x] Zeta[3]+32 HPL[{0,0,0,-1,-1},x] Zeta[3]-32 HPL[{0,0,0,-1,0},x] Zeta[3]-32 HPL[{0,0,0,0,-1},x] Zeta[3]-416/3 HPL[{0,0,0,0,0},x] Zeta[3]+128/3 HPL[{-1,-1},x] Zeta[3]^2-128/3 HPL[{-1,0},x] Zeta[3]^2-128/3 HPL[{0,-1},x] Zeta[3]^2+128/9 HPL[{0,0},x] Zeta[3]^2+428/15 \[Pi]^2 HPL[{-1},x] Zeta[5]-428/15 \[Pi]^2 HPL[{0},x] Zeta[5]-32 HPL[{-1,-1,-1},x] Zeta[5]+32 HPL[{-1,-1,0},x] Zeta[5]+32 HPL[{-1,0,-1},x] Zeta[5]+112/5 HPL[{-1,0,0},x] Zeta[5]+32 HPL[{0,-1,-1},x] Zeta[5]-32 HPL[{0,-1,0},x] Zeta[5]-32 HPL[{0,0,-1},x] Zeta[5]-384/5 HPL[{0,0,0},x] Zeta[5]+(541 \[Pi]^8-322560 \[Pi]^2 Zeta[3]^2+1956864 Zeta[3] Zeta[5])/20160-32 HPL[{-1},x] Zeta[7]+32 HPL[{0},x] Zeta[7],(1279 \[Pi]^6 HPL[{-1,-1},x])/1260-71/72 \[Pi]^6 HPL[{-1,0},x]-557/630 \[Pi]^6 HPL[{0,-1},x]+(4307 \[Pi]^6 HPL[{0,0},x])/3780-887/180 \[Pi]^4 HPL[{-1,-1,-1,-1},x]+223/45 \[Pi]^4 HPL[{-1,-1,-1,0},x]+167/30 \[Pi]^4 HPL[{-1,-1,0,-1},x]-329/180 \[Pi]^4 HPL[{-1,-1,0,0},x]+37/6 \[Pi]^4 HPL[{-1,0,-1,-1},x]-37/6 \[Pi]^4 HPL[{-1,0,-1,0},x]-593/90 \[Pi]^4 HPL[{-1,0,0,-1},x]-1/9 \[Pi]^4 HPL[{-1,0,0,0},x]+221/30 \[Pi]^4 HPL[{0,-1,-1,-1},x]-221/30 \[Pi]^4 HPL[{0,-1,-1,0},x]-136/15 \[Pi]^4 HPL[{0,-1,0,-1},x]+13/3 \[Pi]^4 HPL[{0,-1,0,0},x]-151/18 \[Pi]^4 HPL[{0,0,-1,-1},x]+149/18 \[Pi]^4 HPL[{0,0,-1,0},x]+869/90 \[Pi]^4 HPL[{0,0,0,-1},x]-38/45 \[Pi]^4 HPL[{0,0,0,0},x]-191 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1},x]+571/3 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,0},x]+192 \[Pi]^2 HPL[{-1,-1,-1,-1,0,-1},x]-521/3 \[Pi]^2 HPL[{-1,-1,-1,-1,0,0},x]+198 \[Pi]^2 HPL[{-1,-1,-1,0,-1,-1},x]-194 \[Pi]^2 HPL[{-1,-1,-1,0,-1,0},x]-196 \[Pi]^2 HPL[{-1,-1,-1,0,0,-1},x]+472/3 \[Pi]^2 HPL[{-1,-1,-1,0,0,0},x]+210 \[Pi]^2 HPL[{-1,-1,0,-1,-1,-1},x]-206 \[Pi]^2 HPL[{-1,-1,0,-1,-1,0},x]-210 \[Pi]^2 HPL[{-1,-1,0,-1,0,-1},x]+182 \[Pi]^2 HPL[{-1,-1,0,-1,0,0},x]-214 \[Pi]^2 HPL[{-1,-1,0,0,-1,-1},x]+614/3 \[Pi]^2 HPL[{-1,-1,0,0,-1,0},x]+208 \[Pi]^2 HPL[{-1,-1,0,0,0,-1},x]-428/3 \[Pi]^2 HPL[{-1,-1,0,0,0,0},x]+234 \[Pi]^2 HPL[{-1,0,-1,-1,-1,-1},x]-230 \[Pi]^2 HPL[{-1,0,-1,-1,-1,0},x]-234 \[Pi]^2 HPL[{-1,0,-1,-1,0,-1},x]+204 \[Pi]^2 HPL[{-1,0,-1,-1,0,0},x]-252 \[Pi]^2 HPL[{-1,0,-1,0,-1,-1},x]+236 \[Pi]^2 HPL[{-1,0,-1,0,-1,0},x]+240 \[Pi]^2 HPL[{-1,0,-1,0,0,-1},x]-176 \[Pi]^2 HPL[{-1,0,-1,0,0,0},x]-250 \[Pi]^2 HPL[{-1,0,0,-1,-1,-1},x]+722/3 \[Pi]^2 HPL[{-1,0,0,-1,-1,0},x]+246 \[Pi]^2 HPL[{-1,0,0,-1,0,-1},x]-610/3 \[Pi]^2 HPL[{-1,0,0,-1,0,0},x]+262 \[Pi]^2 HPL[{-1,0,0,0,-1,-1},x]-710/3 \[Pi]^2 HPL[{-1,0,0,0,-1,0},x]-240 \[Pi]^2 HPL[{-1,0,0,0,0,-1},x]+400/3 \[Pi]^2 HPL[{-1,0,0,0,0,0},x]+282 \[Pi]^2 HPL[{0,-1,-1,-1,-1,-1},x]-278 \[Pi]^2 HPL[{0,-1,-1,-1,-1,0},x]-282 \[Pi]^2 HPL[{0,-1,-1,-1,0,-1},x]+248 \[Pi]^2 HPL[{0,-1,-1,-1,0,0},x]-300 \[Pi]^2 HPL[{0,-1,-1,0,-1,-1},x]+284 \[Pi]^2 HPL[{0,-1,-1,0,-1,0},x]+288 \[Pi]^2 HPL[{0,-1,-1,0,0,-1},x]-216 \[Pi]^2 HPL[{0,-1,-1,0,0,0},x]-336 \[Pi]^2 HPL[{0,-1,0,-1,-1,-1},x]+320 \[Pi]^2 HPL[{0,-1,0,-1,-1,0},x]+330 \[Pi]^2 HPL[{0,-1,0,-1,0,-1},x]-264 \[Pi]^2 HPL[{0,-1,0,-1,0,0},x]+342 \[Pi]^2 HPL[{0,-1,0,0,-1,-1},x]-306 \[Pi]^2 HPL[{0,-1,0,0,-1,0},x]-312 \[Pi]^2 HPL[{0,-1,0,0,0,-1},x]+184 \[Pi]^2 HPL[{0,-1,0,0,0,0},x]-322 \[Pi]^2 HPL[{0,0,-1,-1,-1,-1},x]+938/3 \[Pi]^2 HPL[{0,0,-1,-1,-1,0},x]+318 \[Pi]^2 HPL[{0,0,-1,-1,0,-1},x]-808/3 \[Pi]^2 HPL[{0,0,-1,-1,0,0},x]+348 \[Pi]^2 HPL[{0,0,-1,0,-1,-1},x]-316 \[Pi]^2 HPL[{0,0,-1,0,-1,0},x]-320 \[Pi]^2 HPL[{0,0,-1,0,0,-1},x]+656/3 \[Pi]^2 HPL[{0,0,-1,0,0,0},x]+370 \[Pi]^2 HPL[{0,0,0,-1,-1,-1},x]-1034/3 \[Pi]^2 HPL[{0,0,0,-1,-1,0},x]-354 \[Pi]^2 HPL[{0,0,0,-1,0,-1},x]+802/3 \[Pi]^2 HPL[{0,0,0,-1,0,0},x]-378 \[Pi]^2 HPL[{0,0,0,0,-1,-1},x]+318 \[Pi]^2 HPL[{0,0,0,0,-1,0},x]+320 \[Pi]^2 HPL[{0,0,0,0,0,-1},x]-416/3 \[Pi]^2 HPL[{0,0,0,0,0,0},x]-382 HPL[{-1,-1,-1,-1,-1,-1,0,0},x]+760 HPL[{-1,-1,-1,-1,-1,0,0,0},x]+384 HPL[{-1,-1,-1,-1,0,-1,0,0},x]-1128 HPL[{-1,-1,-1,-1,0,0,0,0},x]+396 HPL[{-1,-1,-1,0,-1,-1,0,0},x]-768 HPL[{-1,-1,-1,0,-1,0,0,0},x]-392 HPL[{-1,-1,-1,0,0,-1,0,0},x]+1472 HPL[{-1,-1,-1,0,0,0,0,0},x]+420 HPL[{-1,-1,0,-1,-1,-1,0,0},x]-816 HPL[{-1,-1,0,-1,-1,0,0,0},x]-420 HPL[{-1,-1,0,-1,0,-1,0,0},x]+1152 HPL[{-1,-1,0,-1,0,0,0,0},x]-428 HPL[{-1,-1,0,0,-1,-1,0,0},x]+800 HPL[{-1,-1,0,0,-1,0,0,0},x]+416 HPL[{-1,-1,0,0,0,-1,0,0},x]-1760 HPL[{-1,-1,0,0,0,0,0,0},x]+468 HPL[{-1,0,-1,-1,-1,-1,0,0},x]-912 HPL[{-1,0,-1,-1,-1,0,0,0},x]-468 HPL[{-1,0,-1,-1,0,-1,0,0},x]+1296 HPL[{-1,0,-1,-1,0,0,0,0},x]-504 HPL[{-1,0,-1,0,-1,-1,0,0},x]+912 HPL[{-1,0,-1,0,-1,0,0,0},x]+480 HPL[{-1,0,-1,0,0,-1,0,0},x]-1536 HPL[{-1,0,-1,0,0,0,0,0},x]-500 HPL[{-1,0,0,-1,-1,-1,0,0},x]+944 HPL[{-1,0,0,-1,-1,0,0,0},x]+492 HPL[{-1,0,0,-1,0,-1,0,0},x]-1248 HPL[{-1,0,0,-1,0,0,0,0},x]+524 HPL[{-1,0,0,0,-1,-1,0,0},x]-896 HPL[{-1,0,0,0,-1,0,0,0},x]-480 HPL[{-1,0,0,0,0,-1,0,0},x]+1920 HPL[{-1,0,0,0,0,0,0,0},x]+564 HPL[{0,-1,-1,-1,-1,-1,0,0},x]-1104 HPL[{0,-1,-1,-1,-1,0,0,0},x]-564 HPL[{0,-1,-1,-1,0,-1,0,0},x]+1584 HPL[{0,-1,-1,-1,0,0,0,0},x]-600 HPL[{0,-1,-1,0,-1,-1,0,0},x]+1104 HPL[{0,-1,-1,0,-1,0,0,0},x]+576 HPL[{0,-1,-1,0,0,-1,0,0},x]-1920 HPL[{0,-1,-1,0,0,0,0,0},x]-672 HPL[{0,-1,0,-1,-1,-1,0,0},x]+1248 HPL[{0,-1,0,-1,-1,0,0,0},x]+660 HPL[{0,-1,0,-1,0,-1,0,0},x]-1584 HPL[{0,-1,0,-1,0,0,0,0},x]+684 HPL[{0,-1,0,0,-1,-1,0,0},x]-1152 HPL[{0,-1,0,0,-1,0,0,0},x]-624 HPL[{0,-1,0,0,0,-1,0,0},x]+1920 HPL[{0,-1,0,0,0,0,0,0},x]-644 HPL[{0,0,-1,-1,-1,-1,0,0},x]+1232 HPL[{0,0,-1,-1,-1,0,0,0},x]+636 HPL[{0,0,-1,-1,0,-1,0,0},x]-1680 HPL[{0,0,-1,-1,0,0,0,0},x]+696 HPL[{0,0,-1,0,-1,-1,0,0},x]-1200 HPL[{0,0,-1,0,-1,0,0,0},x]-640 HPL[{0,0,-1,0,0,-1,0,0},x]+1792 HPL[{0,0,-1,0,0,0,0,0},x]+740 HPL[{0,0,0,-1,-1,-1,0,0},x]-1328 HPL[{0,0,0,-1,-1,0,0,0},x]-708 HPL[{0,0,0,-1,0,-1,0,0},x]+1536 HPL[{0,0,0,-1,0,0,0,0},x]-756 HPL[{0,0,0,0,-1,-1,0,0},x]+1152 HPL[{0,0,0,0,-1,0,0,0},x]+640 HPL[{0,0,0,0,0,-1,0,0},x]-1792 HPL[{0,0,0,0,0,0,0,0},x]+5803/540 \[Pi]^4 HPL[{-1},x] Zeta[3]-5657/540 \[Pi]^4 HPL[{0},x] Zeta[3]+772/3 \[Pi]^2 HPL[{-1,-1,-1},x] Zeta[3]-2207/9 \[Pi]^2 HPL[{-1,-1,0},x] Zeta[3]-264 \[Pi]^2 HPL[{-1,0,-1},x] Zeta[3]+1888/9 \[Pi]^2 HPL[{-1,0,0},x] Zeta[3]-332 \[Pi]^2 HPL[{0,-1,-1},x] Zeta[3]+820/3 \[Pi]^2 HPL[{0,-1,0},x] Zeta[3]+920/3 \[Pi]^2 HPL[{0,0,-1},x] Zeta[3]-1556/9 \[Pi]^2 HPL[{0,0,0},x] Zeta[3]-382 HPL[{-1,-1,-1,-1,-1},x] Zeta[3]+374 HPL[{-1,-1,-1,-1,0},x] Zeta[3]+396 HPL[{-1,-1,-1,0,-1},x] Zeta[3]+344/3 HPL[{-1,-1,-1,0,0},x] Zeta[3]+420 HPL[{-1,-1,0,-1,-1},x] Zeta[3]-396 HPL[{-1,-1,0,-1,0},x] Zeta[3]-428 HPL[{-1,-1,0,0,-1},x] Zeta[3]-1640/3 HPL[{-1,-1,0,0,0},x] Zeta[3]+468 HPL[{-1,0,-1,-1,-1},x] Zeta[3]-444 HPL[{-1,0,-1,-1,0},x] Zeta[3]-504 HPL[{-1,0,-1,0,-1},x] Zeta[3]-68 HPL[{-1,0,-1,0,0},x] Zeta[3]-500 HPL[{-1,0,0,-1,-1},x] Zeta[3]+460 HPL[{-1,0,0,-1,0},x] Zeta[3]+524 HPL[{-1,0,0,0,-1},x] Zeta[3]+832 HPL[{-1,0,0,0,0},x] Zeta[3]+564 HPL[{0,-1,-1,-1,-1},x] Zeta[3]-540 HPL[{0,-1,-1,-1,0},x] Zeta[3]-600 HPL[{0,-1,-1,0,-1},x] Zeta[3]-100 HPL[{0,-1,-1,0,0},x] Zeta[3]-672 HPL[{0,-1,0,-1,-1},x] Zeta[3]+600 HPL[{0,-1,0,-1,0},x] Zeta[3]+684 HPL[{0,-1,0,0,-1},x] Zeta[3]+448 HPL[{0,-1,0,0,0},x] Zeta[3]-644 HPL[{0,0,-1,-1,-1},x] Zeta[3]+604 HPL[{0,0,-1,-1,0},x] Zeta[3]+696 HPL[{0,0,-1,0,-1},x] Zeta[3]+4/3 HPL[{0,0,-1,0,0},x] Zeta[3]+740 HPL[{0,0,0,-1,-1},x] Zeta[3]-652 HPL[{0,0,0,-1,0},x] Zeta[3]-756 HPL[{0,0,0,0,-1},x] Zeta[3]-2272/3 HPL[{0,0,0,0,0},x] Zeta[3]+1445/3 HPL[{-1,-1},x] Zeta[3]^2-1270/3 HPL[{-1,0},x] Zeta[3]^2-616 HPL[{0,-1},x] Zeta[3]^2+2116/9 HPL[{0,0},x] Zeta[3]^2+284 \[Pi]^2 HPL[{-1},x] Zeta[5]-3521/15 \[Pi]^2 HPL[{0},x] Zeta[5]-382 HPL[{-1,-1,-1},x] Zeta[5]+326 HPL[{-1,-1,0},x] Zeta[5]+462 HPL[{-1,0,-1},x] Zeta[5]+216 HPL[{-1,0,0},x] Zeta[5]+558 HPL[{0,-1,-1},x] Zeta[5]-396 HPL[{0,-1,0},x] Zeta[5]-626 HPL[{0,0,-1},x] Zeta[5]-2392/5 HPL[{0,0,0},x] Zeta[5]+1/362880 (-17418240 HPLs8a+97789 \[Pi]^8-33660480 \[Pi]^2 Zeta[3]^2+346381056 Zeta[3] Zeta[5])-358 HPL[{-1},x] Zeta[7]-130 HPL[{0},x] Zeta[7],332/945 \[Pi]^6 HPL[{-1,-1},x]-(1433 \[Pi]^6 HPL[{-1,0},x])/5040-(557 \[Pi]^6 HPL[{0,-1},x])/1890+(4211 \[Pi]^6 HPL[{0,0},x])/15120-299/120 \[Pi]^4 HPL[{-1,-1,-1,-1},x]+451/180 \[Pi]^4 HPL[{-1,-1,-1,0},x]+557/180 \[Pi]^4 HPL[{-1,-1,0,-1},x]-499/360 \[Pi]^4 HPL[{-1,-1,0,0},x]+133/36 \[Pi]^4 HPL[{-1,0,-1,-1},x]-11/3 \[Pi]^4 HPL[{-1,0,-1,0},x]-182/45 \[Pi]^4 HPL[{-1,0,0,-1},x]+31/18 \[Pi]^4 HPL[{-1,0,0,0},x]+221/90 \[Pi]^4 HPL[{0,-1,-1,-1},x]-221/90 \[Pi]^4 HPL[{0,-1,-1,0},x]-136/45 \[Pi]^4 HPL[{0,-1,0,-1},x]+13/9 \[Pi]^4 HPL[{0,-1,0,0},x]-163/45 \[Pi]^4 HPL[{0,0,-1,-1},x]+107/30 \[Pi]^4 HPL[{0,0,-1,0},x]+39/10 \[Pi]^4 HPL[{0,0,0,-1},x]-137/90 \[Pi]^4 HPL[{0,0,0,0},x]-189/2 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1},x]+187/2 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,0},x]+95 \[Pi]^2 HPL[{-1,-1,-1,-1,0,-1},x]-505/6 \[Pi]^2 HPL[{-1,-1,-1,-1,0,0},x]+101 \[Pi]^2 HPL[{-1,-1,-1,0,-1,-1},x]-289/3 \[Pi]^2 HPL[{-1,-1,-1,0,-1,0},x]-98 \[Pi]^2 HPL[{-1,-1,-1,0,0,-1},x]+224/3 \[Pi]^2 HPL[{-1,-1,-1,0,0,0},x]+113 \[Pi]^2 HPL[{-1,-1,0,-1,-1,-1},x]-325/3 \[Pi]^2 HPL[{-1,-1,0,-1,-1,0},x]-112 \[Pi]^2 HPL[{-1,-1,0,-1,0,-1},x]+91 \[Pi]^2 HPL[{-1,-1,0,-1,0,0},x]-116 \[Pi]^2 HPL[{-1,-1,0,0,-1,-1},x]+316/3 \[Pi]^2 HPL[{-1,-1,0,0,-1,0},x]+108 \[Pi]^2 HPL[{-1,-1,0,0,0,-1},x]-66 \[Pi]^2 HPL[{-1,-1,0,0,0,0},x]+137 \[Pi]^2 HPL[{-1,0,-1,-1,-1,-1},x]-397/3 \[Pi]^2 HPL[{-1,0,-1,-1,-1,0},x]-136 \[Pi]^2 HPL[{-1,0,-1,-1,0,-1},x]+113 \[Pi]^2 HPL[{-1,0,-1,-1,0,0},x]-154 \[Pi]^2 HPL[{-1,0,-1,0,-1,-1},x]+410/3 \[Pi]^2 HPL[{-1,0,-1,0,-1,0},x]+140 \[Pi]^2 HPL[{-1,0,-1,0,0,-1},x]-272/3 \[Pi]^2 HPL[{-1,0,-1,0,0,0},x]-152 \[Pi]^2 HPL[{-1,0,0,-1,-1,-1},x]+424/3 \[Pi]^2 HPL[{-1,0,0,-1,-1,0},x]+146 \[Pi]^2 HPL[{-1,0,0,-1,0,-1},x]-328/3 \[Pi]^2 HPL[{-1,0,0,-1,0,0},x]+162 \[Pi]^2 HPL[{-1,0,0,0,-1,-1},x]-134 \[Pi]^2 HPL[{-1,0,0,0,-1,0},x]-136 \[Pi]^2 HPL[{-1,0,0,0,0,-1},x]+184/3 \[Pi]^2 HPL[{-1,0,0,0,0,0},x]+94 \[Pi]^2 HPL[{0,-1,-1,-1,-1,-1},x]-278/3 \[Pi]^2 HPL[{0,-1,-1,-1,-1,0},x]-94 \[Pi]^2 HPL[{0,-1,-1,-1,0,-1},x]+248/3 \[Pi]^2 HPL[{0,-1,-1,-1,0,0},x]-100 \[Pi]^2 HPL[{0,-1,-1,0,-1,-1},x]+284/3 \[Pi]^2 HPL[{0,-1,-1,0,-1,0},x]+96 \[Pi]^2 HPL[{0,-1,-1,0,0,-1},x]-72 \[Pi]^2 HPL[{0,-1,-1,0,0,0},x]-112 \[Pi]^2 HPL[{0,-1,0,-1,-1,-1},x]+320/3 \[Pi]^2 HPL[{0,-1,0,-1,-1,0},x]+110 \[Pi]^2 HPL[{0,-1,0,-1,0,-1},x]-88 \[Pi]^2 HPL[{0,-1,0,-1,0,0},x]+114 \[Pi]^2 HPL[{0,-1,0,0,-1,-1},x]-102 \[Pi]^2 HPL[{0,-1,0,0,-1,0},x]-104 \[Pi]^2 HPL[{0,-1,0,0,0,-1},x]+184/3 \[Pi]^2 HPL[{0,-1,0,0,0,0},x]-136 \[Pi]^2 HPL[{0,0,-1,-1,-1,-1},x]+392/3 \[Pi]^2 HPL[{0,0,-1,-1,-1,0},x]+134 \[Pi]^2 HPL[{0,0,-1,-1,0,-1},x]-110 \[Pi]^2 HPL[{0,0,-1,-1,0,0},x]+152 \[Pi]^2 HPL[{0,0,-1,0,-1,-1},x]-400/3 \[Pi]^2 HPL[{0,0,-1,0,-1,0},x]-136 \[Pi]^2 HPL[{0,0,-1,0,0,-1},x]+256/3 \[Pi]^2 HPL[{0,0,-1,0,0,0},x]+150 \[Pi]^2 HPL[{0,0,0,-1,-1,-1},x]-138 \[Pi]^2 HPL[{0,0,0,-1,-1,0},x]-142 \[Pi]^2 HPL[{0,0,0,-1,0,-1},x]+310/3 \[Pi]^2 HPL[{0,0,0,-1,0,0},x]-158 \[Pi]^2 HPL[{0,0,0,0,-1,-1},x]+382/3 \[Pi]^2 HPL[{0,0,0,0,-1,0},x]+128 \[Pi]^2 HPL[{0,0,0,0,0,-1},x]-152/3 \[Pi]^2 HPL[{0,0,0,0,0,0},x]-189 HPL[{-1,-1,-1,-1,-1,-1,0,0},x]+372 HPL[{-1,-1,-1,-1,-1,0,0,0},x]+190 HPL[{-1,-1,-1,-1,0,-1,0,0},x]-540 HPL[{-1,-1,-1,-1,0,0,0,0},x]+202 HPL[{-1,-1,-1,0,-1,-1,0,0},x]-376 HPL[{-1,-1,-1,0,-1,0,0,0},x]-196 HPL[{-1,-1,-1,0,0,-1,0,0},x]+672 HPL[{-1,-1,-1,0,0,0,0,0},x]+226 HPL[{-1,-1,0,-1,-1,-1,0,0},x]-424 HPL[{-1,-1,0,-1,-1,0,0,0},x]-224 HPL[{-1,-1,0,-1,0,-1,0,0},x]+552 HPL[{-1,-1,0,-1,0,0,0,0},x]-232 HPL[{-1,-1,0,0,-1,-1,0,0},x]+400 HPL[{-1,-1,0,0,-1,0,0,0},x]+216 HPL[{-1,-1,0,0,0,-1,0,0},x]-720 HPL[{-1,-1,0,0,0,0,0,0},x]+274 HPL[{-1,0,-1,-1,-1,-1,0,0},x]-520 HPL[{-1,0,-1,-1,-1,0,0,0},x]-272 HPL[{-1,0,-1,-1,0,-1,0,0},x]+696 HPL[{-1,0,-1,-1,0,0,0,0},x]-308 HPL[{-1,0,-1,0,-1,-1,0,0},x]+512 HPL[{-1,0,-1,0,-1,0,0,0},x]+280 HPL[{-1,0,-1,0,0,-1,0,0},x]-704 HPL[{-1,0,-1,0,0,0,0,0},x]-304 HPL[{-1,0,0,-1,-1,-1,0,0},x]+544 HPL[{-1,0,0,-1,-1,0,0,0},x]+292 HPL[{-1,0,0,-1,0,-1,0,0},x]-624 HPL[{-1,0,0,-1,0,0,0,0},x]+324 HPL[{-1,0,0,0,-1,-1,0,0},x]-480 HPL[{-1,0,0,0,-1,0,0,0},x]-272 HPL[{-1,0,0,0,0,-1,0,0},x]+576 HPL[{-1,0,0,0,0,0,0,0},x]+188 HPL[{0,-1,-1,-1,-1,-1,0,0},x]-368 HPL[{0,-1,-1,-1,-1,0,0,0},x]-188 HPL[{0,-1,-1,-1,0,-1,0,0},x]+528 HPL[{0,-1,-1,-1,0,0,0,0},x]-200 HPL[{0,-1,-1,0,-1,-1,0,0},x]+368 HPL[{0,-1,-1,0,-1,0,0,0},x]+192 HPL[{0,-1,-1,0,0,-1,0,0},x]-640 HPL[{0,-1,-1,0,0,0,0,0},x]-224 HPL[{0,-1,0,-1,-1,-1,0,0},x]+416 HPL[{0,-1,0,-1,-1,0,0,0},x]+220 HPL[{0,-1,0,-1,0,-1,0,0},x]-528 HPL[{0,-1,0,-1,0,0,0,0},x]+228 HPL[{0,-1,0,0,-1,-1,0,0},x]-384 HPL[{0,-1,0,0,-1,0,0,0},x]-208 HPL[{0,-1,0,0,0,-1,0,0},x]+640 HPL[{0,-1,0,0,0,0,0,0},x]-272 HPL[{0,0,-1,-1,-1,-1,0,0},x]+512 HPL[{0,0,-1,-1,-1,0,0,0},x]+268 HPL[{0,0,-1,-1,0,-1,0,0},x]-672 HPL[{0,0,-1,-1,0,0,0,0},x]+304 HPL[{0,0,-1,0,-1,-1,0,0},x]-496 HPL[{0,0,-1,0,-1,0,0,0},x]-272 HPL[{0,0,-1,0,0,-1,0,0},x]+640 HPL[{0,0,-1,0,0,0,0,0},x]+300 HPL[{0,0,0,-1,-1,-1,0,0},x]-528 HPL[{0,0,0,-1,-1,0,0,0},x]-284 HPL[{0,0,0,-1,0,-1,0,0},x]+576 HPL[{0,0,0,-1,0,0,0,0},x]-316 HPL[{0,0,0,0,-1,-1,0,0},x]+448 HPL[{0,0,0,0,-1,0,0,0},x]+256 HPL[{0,0,0,0,0,-1,0,0},x]-448 HPL[{0,0,0,0,0,0,0,0},x]+41/8 \[Pi]^4 HPL[{-1},x] Zeta[3]-(3821 \[Pi]^4 HPL[{0},x] Zeta[3])/1080+116 \[Pi]^2 HPL[{-1,-1,-1},x] Zeta[3]-601/6 \[Pi]^2 HPL[{-1,-1,0},x] Zeta[3]-352/3 \[Pi]^2 HPL[{-1,0,-1},x] Zeta[3]+613/9 \[Pi]^2 HPL[{-1,0,0},x] Zeta[3]-332/3 \[Pi]^2 HPL[{0,-1,-1},x] Zeta[3]+820/9 \[Pi]^2 HPL[{0,-1,0},x] Zeta[3]+320/3 \[Pi]^2 HPL[{0,0,-1},x] Zeta[3]-434/9 \[Pi]^2 HPL[{0,0,0},x] Zeta[3]-189 HPL[{-1,-1,-1,-1,-1},x] Zeta[3]+181 HPL[{-1,-1,-1,-1,0},x] Zeta[3]+202 HPL[{-1,-1,-1,0,-1},x] Zeta[3]+42 HPL[{-1,-1,-1,0,0},x] Zeta[3]+226 HPL[{-1,-1,0,-1,-1},x] Zeta[3]-202 HPL[{-1,-1,0,-1,0},x] Zeta[3]-232 HPL[{-1,-1,0,0,-1},x] Zeta[3]-188 HPL[{-1,-1,0,0,0},x] Zeta[3]+274 HPL[{-1,0,-1,-1,-1},x] Zeta[3]-250 HPL[{-1,0,-1,-1,0},x] Zeta[3]-308 HPL[{-1,0,-1,0,-1},x] Zeta[3]+40/3 HPL[{-1,0,-1,0,0},x] Zeta[3]-304 HPL[{-1,0,0,-1,-1},x] Zeta[3]+264 HPL[{-1,0,0,-1,0},x] Zeta[3]+324 HPL[{-1,0,0,0,-1},x] Zeta[3]+136 HPL[{-1,0,0,0,0},x] Zeta[3]+188 HPL[{0,-1,-1,-1,-1},x] Zeta[3]-180 HPL[{0,-1,-1,-1,0},x] Zeta[3]-200 HPL[{0,-1,-1,0,-1},x] Zeta[3]-100/3 HPL[{0,-1,-1,0,0},x] Zeta[3]-224 HPL[{0,-1,0,-1,-1},x] Zeta[3]+200 HPL[{0,-1,0,-1,0},x] Zeta[3]+228 HPL[{0,-1,0,0,-1},x] Zeta[3]+448/3 HPL[{0,-1,0,0,0},x] Zeta[3]-272 HPL[{0,0,-1,-1,-1},x] Zeta[3]+248 HPL[{0,0,-1,-1,0},x] Zeta[3]+304 HPL[{0,0,-1,0,-1},x] Zeta[3]-92/3 HPL[{0,0,-1,0,0},x] Zeta[3]+300 HPL[{0,0,0,-1,-1},x] Zeta[3]-260 HPL[{0,0,0,-1,0},x] Zeta[3]-316 HPL[{0,0,0,0,-1},x] Zeta[3]-304/3 HPL[{0,0,0,0,0},x] Zeta[3]+431/2 HPL[{-1,-1},x] Zeta[3]^2-470/3 HPL[{-1,0},x] Zeta[3]^2-616/3 HPL[{0,-1},x] Zeta[3]^2+802/9 HPL[{0,0},x] Zeta[3]^2+2573/30 \[Pi]^2 HPL[{-1},x] Zeta[5]-603/10 \[Pi]^2 HPL[{0},x] Zeta[5]-188 HPL[{-1,-1,-1},x] Zeta[5]+133 HPL[{-1,-1,0},x] Zeta[5]+266 HPL[{-1,0,-1},x] Zeta[5]+146/5 HPL[{-1,0,0},x] Zeta[5]+186 HPL[{0,-1,-1},x] Zeta[5]-132 HPL[{0,-1,0},x] Zeta[5]-262 HPL[{0,0,-1},x] Zeta[5]-428/5 HPL[{0,0,0},x] Zeta[5]+1/725760 (-17418240 HPLs8a+58837 \[Pi]^8-10436160 \[Pi]^2 Zeta[3]^2+205486848 Zeta[3] Zeta[5])-161 HPL[{-1},x] Zeta[7]-129 HPL[{0},x] Zeta[7]};

(* \[Epsilon]^9 terms *)

dep[9]={(6221 \[Pi]^8 HPL[{0},x])/60480+(1343 \[Pi]^6 HPL[{0,0,0},x])/1890+76/15 \[Pi]^4 HPL[{0,0,0,0,0},x]+64/3 \[Pi]^2 HPL[{0,0,0,0,0,0,0},x]-512 HPL[{0,0,0,0,0,0,0,0,0},x]+304/45 \[Pi]^4 HPL[{0,0},x] Zeta[3]+256/9 \[Pi]^2 HPL[{0,0,0,0},x] Zeta[3]-2048/3 HPL[{0,0,0,0,0,0},x] Zeta[3]+512/27 \[Pi]^2 HPL[{0},x] Zeta[3]^2-4096/9 HPL[{0,0,0},x] Zeta[3]^2+544/15 \[Pi]^2 HPL[{0,0},x] Zeta[5]-4352/5 HPL[{0,0,0,0},x] Zeta[5]-17408/15 HPL[{0},x] Zeta[3] Zeta[5]-9248/7 HPL[{0,0},x] Zeta[7]+1/14175 2 (6715 \[Pi]^6 Zeta[3]-1433600 Zeta[3]^3+61047 \[Pi]^4 Zeta[5]+390150 \[Pi]^2 Zeta[7]-15901200 Zeta[9]),1/14175 2 (6715 \[Pi]^6 Zeta[3]-1433600 Zeta[3]^3+61047 \[Pi]^4 Zeta[5]+390150 \[Pi]^2 Zeta[7]-15901200 Zeta[9]),1/113400 (5425 \[Pi]^6 Zeta[3]-1920800 Zeta[3]^3+82026 \[Pi]^4 Zeta[5]+685800 \[Pi]^2 Zeta[7]-12877200 Zeta[9]),1/113400 (123825 \[Pi]^6 Zeta[3]-12303200 Zeta[3]^3+625086 \[Pi]^4 Zeta[5]-5902200 \[Pi]^2 Zeta[7]-247993200 Zeta[9]),-16 \[Pi]^2 HPL[{-7},x]-13/45 \[Pi]^4 HPL[{-5},x]+107/945 \[Pi]^6 HPL[{-3},x]+(49009 \[Pi]^8 HPL[{-1},x])/1814400-(127 \[Pi]^8 HPL[{0},x])/2880+8 \[Pi]^2 HPL[{-6,-1},x]-40/3 \[Pi]^2 HPL[{-6,0},x]+8 \[Pi]^2 HPL[{-5,-2},x]+8 \[Pi]^2 HPL[{-4,-3},x]+13/90 \[Pi]^4 HPL[{-4,-1},x]-1/5 \[Pi]^4 HPL[{-4,0},x]+8 \[Pi]^2 HPL[{-3,-4},x]+13/90 \[Pi]^4 HPL[{-3,-2},x]+8 \[Pi]^2 HPL[{-2,-5},x]+13/90 \[Pi]^4 HPL[{-2,-3},x]-(107 \[Pi]^6 HPL[{-2,-1},x])/1890+53/560 \[Pi]^6 HPL[{-2,0},x]+8 \[Pi]^2 HPL[{-1,-6},x]+13/90 \[Pi]^4 HPL[{-1,-4},x]-(107 \[Pi]^6 HPL[{-1,-2},x])/1890-32 HPL[{-7,0,0},x]-4 \[Pi]^2 HPL[{-5,-1,-1},x]+20/3 \[Pi]^2 HPL[{-5,-1,0},x]-12 \[Pi]^2 HPL[{-5,0,0},x]-4 \[Pi]^2 HPL[{-4,-2,-1},x]+20/3 \[Pi]^2 HPL[{-4,-2,0},x]-4 \[Pi]^2 HPL[{-4,-1,-2},x]-4 \[Pi]^2 HPL[{-3,-3,-1},x]+20/3 \[Pi]^2 HPL[{-3,-3,0},x]-4 \[Pi]^2 HPL[{-3,-2,-2},x]-4 \[Pi]^2 HPL[{-3,-1,-3},x]-13/180 \[Pi]^4 HPL[{-3,-1,-1},x]+1/10 \[Pi]^4 HPL[{-3,-1,0},x]+7/60 \[Pi]^4 HPL[{-3,0,0},x]-4 \[Pi]^2 HPL[{-2,-4,-1},x]+20/3 \[Pi]^2 HPL[{-2,-4,0},x]-4 \[Pi]^2 HPL[{-2,-3,-2},x]-4 \[Pi]^2 HPL[{-2,-2,-3},x]-13/180 \[Pi]^4 HPL[{-2,-2,-1},x]+1/10 \[Pi]^4 HPL[{-2,-2,0},x]-4 \[Pi]^2 HPL[{-2,-1,-4},x]-13/180 \[Pi]^4 HPL[{-2,-1,-2},x]-4 \[Pi]^2 HPL[{-1,-5,-1},x]+20/3 \[Pi]^2 HPL[{-1,-5,0},x]-4 \[Pi]^2 HPL[{-1,-4,-2},x]-4 \[Pi]^2 HPL[{-1,-3,-3},x]-13/180 \[Pi]^4 HPL[{-1,-3,-1},x]+1/10 \[Pi]^4 HPL[{-1,-3,0},x]-4 \[Pi]^2 HPL[{-1,-2,-4},x]-13/180 \[Pi]^4 HPL[{-1,-2,-2},x]-4 \[Pi]^2 HPL[{-1,-1,-5},x]-13/180 \[Pi]^4 HPL[{-1,-1,-3},x]+(107 \[Pi]^6 HPL[{-1,-1,-1},x])/3780-(53 \[Pi]^6 HPL[{-1,-1,0},x])/1120+(841 \[Pi]^6 HPL[{-1,0,0},x])/6048-(1387 \[Pi]^6 HPL[{0,0,0},x])/3780+16 HPL[{-6,-1,0,0},x]-64 HPL[{-6,0,0,0},x]+16 HPL[{-5,-2,0,0},x]+16 HPL[{-4,-3,0,0},x]+2 \[Pi]^2 HPL[{-4,-1,-1,-1},x]-10/3 \[Pi]^2 HPL[{-4,-1,-1,0},x]+6 \[Pi]^2 HPL[{-4,-1,0,0},x]-32/3 \[Pi]^2 HPL[{-4,0,0,0},x]+16 HPL[{-3,-4,0,0},x]+2 \[Pi]^2 HPL[{-3,-2,-1,-1},x]-10/3 \[Pi]^2 HPL[{-3,-2,-1,0},x]+6 \[Pi]^2 HPL[{-3,-2,0,0},x]+2 \[Pi]^2 HPL[{-3,-1,-2,-1},x]-10/3 \[Pi]^2 HPL[{-3,-1,-2,0},x]+2 \[Pi]^2 HPL[{-3,-1,-1,-2},x]+16 HPL[{-2,-5,0,0},x]+2 \[Pi]^2 HPL[{-2,-3,-1,-1},x]-10/3 \[Pi]^2 HPL[{-2,-3,-1,0},x]+6 \[Pi]^2 HPL[{-2,-3,0,0},x]+2 \[Pi]^2 HPL[{-2,-2,-2,-1},x]-10/3 \[Pi]^2 HPL[{-2,-2,-2,0},x]+2 \[Pi]^2 HPL[{-2,-2,-1,-2},x]+2 \[Pi]^2 HPL[{-2,-1,-3,-1},x]-10/3 \[Pi]^2 HPL[{-2,-1,-3,0},x]+2 \[Pi]^2 HPL[{-2,-1,-2,-2},x]+2 \[Pi]^2 HPL[{-2,-1,-1,-3},x]+13/360 \[Pi]^4 HPL[{-2,-1,-1,-1},x]-1/20 \[Pi]^4 HPL[{-2,-1,-1,0},x]-7/120 \[Pi]^4 HPL[{-2,-1,0,0},x]+13/30 \[Pi]^4 HPL[{-2,0,0,0},x]+16 HPL[{-1,-6,0,0},x]+2 \[Pi]^2 HPL[{-1,-4,-1,-1},x]-10/3 \[Pi]^2 HPL[{-1,-4,-1,0},x]+6 \[Pi]^2 HPL[{-1,-4,0,0},x]+2 \[Pi]^2 HPL[{-1,-3,-2,-1},x]-10/3 \[Pi]^2 HPL[{-1,-3,-2,0},x]+2 \[Pi]^2 HPL[{-1,-3,-1,-2},x]+2 \[Pi]^2 HPL[{-1,-2,-3,-1},x]-10/3 \[Pi]^2 HPL[{-1,-2,-3,0},x]+2 \[Pi]^2 HPL[{-1,-2,-2,-2},x]+2 \[Pi]^2 HPL[{-1,-2,-1,-3},x]+13/360 \[Pi]^4 HPL[{-1,-2,-1,-1},x]-1/20 \[Pi]^4 HPL[{-1,-2,-1,0},x]-7/120 \[Pi]^4 HPL[{-1,-2,0,0},x]+2 \[Pi]^2 HPL[{-1,-1,-4,-1},x]-10/3 \[Pi]^2 HPL[{-1,-1,-4,0},x]+2 \[Pi]^2 HPL[{-1,-1,-3,-2},x]+2 \[Pi]^2 HPL[{-1,-1,-2,-3},x]+13/360 \[Pi]^4 HPL[{-1,-1,-2,-1},x]-1/20 \[Pi]^4 HPL[{-1,-1,-2,0},x]+2 \[Pi]^2 HPL[{-1,-1,-1,-4},x]+13/360 \[Pi]^4 HPL[{-1,-1,-1,-2},x]-8 HPL[{-5,-1,-1,0,0},x]+32 HPL[{-5,-1,0,0,0},x]-96 HPL[{-5,0,0,0,0},x]-8 HPL[{-4,-2,-1,0,0},x]+32 HPL[{-4,-2,0,0,0},x]-8 HPL[{-4,-1,-2,0,0},x]-8 HPL[{-3,-3,-1,0,0},x]+32 HPL[{-3,-3,0,0,0},x]-8 HPL[{-3,-2,-2,0,0},x]-8 HPL[{-3,-1,-3,0,0},x]-\[Pi]^2 HPL[{-3,-1,-1,-1,-1},x]+5/3 \[Pi]^2 HPL[{-3,-1,-1,-1,0},x]-3 \[Pi]^2 HPL[{-3,-1,-1,0,0},x]+16/3 \[Pi]^2 HPL[{-3,-1,0,0,0},x]-28/3 \[Pi]^2 HPL[{-3,0,0,0,0},x]-8 HPL[{-2,-4,-1,0,0},x]+32 HPL[{-2,-4,0,0,0},x]-8 HPL[{-2,-3,-2,0,0},x]-8 HPL[{-2,-2,-3,0,0},x]-\[Pi]^2 HPL[{-2,-2,-1,-1,-1},x]+5/3 \[Pi]^2 HPL[{-2,-2,-1,-1,0},x]-3 \[Pi]^2 HPL[{-2,-2,-1,0,0},x]+16/3 \[Pi]^2 HPL[{-2,-2,0,0,0},x]-8 HPL[{-2,-1,-4,0,0},x]-\[Pi]^2 HPL[{-2,-1,-2,-1,-1},x]+5/3 \[Pi]^2 HPL[{-2,-1,-2,-1,0},x]-3 \[Pi]^2 HPL[{-2,-1,-2,0,0},x]-\[Pi]^2 HPL[{-2,-1,-1,-2,-1},x]+5/3 \[Pi]^2 HPL[{-2,-1,-1,-2,0},x]-\[Pi]^2 HPL[{-2,-1,-1,-1,-2},x]-8 HPL[{-1,-5,-1,0,0},x]+32 HPL[{-1,-5,0,0,0},x]-8 HPL[{-1,-4,-2,0,0},x]-8 HPL[{-1,-3,-3,0,0},x]-\[Pi]^2 HPL[{-1,-3,-1,-1,-1},x]+5/3 \[Pi]^2 HPL[{-1,-3,-1,-1,0},x]-3 \[Pi]^2 HPL[{-1,-3,-1,0,0},x]+16/3 \[Pi]^2 HPL[{-1,-3,0,0,0},x]-8 HPL[{-1,-2,-4,0,0},x]-\[Pi]^2 HPL[{-1,-2,-2,-1,-1},x]+5/3 \[Pi]^2 HPL[{-1,-2,-2,-1,0},x]-3 \[Pi]^2 HPL[{-1,-2,-2,0,0},x]-\[Pi]^2 HPL[{-1,-2,-1,-2,-1},x]+5/3 \[Pi]^2 HPL[{-1,-2,-1,-2,0},x]-\[Pi]^2 HPL[{-1,-2,-1,-1,-2},x]-8 HPL[{-1,-1,-5,0,0},x]-\[Pi]^2 HPL[{-1,-1,-3,-1,-1},x]+5/3 \[Pi]^2 HPL[{-1,-1,-3,-1,0},x]-3 \[Pi]^2 HPL[{-1,-1,-3,0,0},x]-\[Pi]^2 HPL[{-1,-1,-2,-2,-1},x]+5/3 \[Pi]^2 HPL[{-1,-1,-2,-2,0},x]-\[Pi]^2 HPL[{-1,-1,-2,-1,-2},x]-\[Pi]^2 HPL[{-1,-1,-1,-3,-1},x]+5/3 \[Pi]^2 HPL[{-1,-1,-1,-3,0},x]-\[Pi]^2 HPL[{-1,-1,-1,-2,-2},x]-\[Pi]^2 HPL[{-1,-1,-1,-1,-3},x]-13/720 \[Pi]^4 HPL[{-1,-1,-1,-1,-1},x]+1/40 \[Pi]^4 HPL[{-1,-1,-1,-1,0},x]+7/240 \[Pi]^4 HPL[{-1,-1,-1,0,0},x]-13/60 \[Pi]^4 HPL[{-1,-1,0,0,0},x]+3/4 \[Pi]^4 HPL[{-1,0,0,0,0},x]-32/15 \[Pi]^4 HPL[{0,0,0,0,0},x]+4 HPL[{-4,-1,-1,-1,0,0},x]-16 HPL[{-4,-1,-1,0,0,0},x]+48 HPL[{-4,-1,0,0,0,0},x]-128 HPL[{-4,0,0,0,0,0},x]+4 HPL[{-3,-2,-1,-1,0,0},x]-16 HPL[{-3,-2,-1,0,0,0},x]+48 HPL[{-3,-2,0,0,0,0},x]+4 HPL[{-3,-1,-2,-1,0,0},x]-16 HPL[{-3,-1,-2,0,0,0},x]+4 HPL[{-3,-1,-1,-2,0,0},x]+4 HPL[{-2,-3,-1,-1,0,0},x]-16 HPL[{-2,-3,-1,0,0,0},x]+48 HPL[{-2,-3,0,0,0,0},x]+4 HPL[{-2,-2,-2,-1,0,0},x]-16 HPL[{-2,-2,-2,0,0,0},x]+4 HPL[{-2,-2,-1,-2,0,0},x]+4 HPL[{-2,-1,-3,-1,0,0},x]-16 HPL[{-2,-1,-3,0,0,0},x]+4 HPL[{-2,-1,-2,-2,0,0},x]+4 HPL[{-2,-1,-1,-3,0,0},x]+1/2 \[Pi]^2 HPL[{-2,-1,-1,-1,-1,-1},x]-5/6 \[Pi]^2 HPL[{-2,-1,-1,-1,-1,0},x]+3/2 \[Pi]^2 HPL[{-2,-1,-1,-1,0,0},x]-8/3 \[Pi]^2 HPL[{-2,-1,-1,0,0,0},x]+14/3 \[Pi]^2 HPL[{-2,-1,0,0,0,0},x]-8 \[Pi]^2 HPL[{-2,0,0,0,0,0},x]+4 HPL[{-1,-4,-1,-1,0,0},x]-16 HPL[{-1,-4,-1,0,0,0},x]+48 HPL[{-1,-4,0,0,0,0},x]+4 HPL[{-1,-3,-2,-1,0,0},x]-16 HPL[{-1,-3,-2,0,0,0},x]+4 HPL[{-1,-3,-1,-2,0,0},x]+4 HPL[{-1,-2,-3,-1,0,0},x]-16 HPL[{-1,-2,-3,0,0,0},x]+4 HPL[{-1,-2,-2,-2,0,0},x]+4 HPL[{-1,-2,-1,-3,0,0},x]+1/2 \[Pi]^2 HPL[{-1,-2,-1,-1,-1,-1},x]-5/6 \[Pi]^2 HPL[{-1,-2,-1,-1,-1,0},x]+3/2 \[Pi]^2 HPL[{-1,-2,-1,-1,0,0},x]-8/3 \[Pi]^2 HPL[{-1,-2,-1,0,0,0},x]+14/3 \[Pi]^2 HPL[{-1,-2,0,0,0,0},x]+4 HPL[{-1,-1,-4,-1,0,0},x]-16 HPL[{-1,-1,-4,0,0,0},x]+4 HPL[{-1,-1,-3,-2,0,0},x]+4 HPL[{-1,-1,-2,-3,0,0},x]+1/2 \[Pi]^2 HPL[{-1,-1,-2,-1,-1,-1},x]-5/6 \[Pi]^2 HPL[{-1,-1,-2,-1,-1,0},x]+3/2 \[Pi]^2 HPL[{-1,-1,-2,-1,0,0},x]-8/3 \[Pi]^2 HPL[{-1,-1,-2,0,0,0},x]+4 HPL[{-1,-1,-1,-4,0,0},x]+1/2 \[Pi]^2 HPL[{-1,-1,-1,-2,-1,-1},x]-5/6 \[Pi]^2 HPL[{-1,-1,-1,-2,-1,0},x]+3/2 \[Pi]^2 HPL[{-1,-1,-1,-2,0,0},x]+1/2 \[Pi]^2 HPL[{-1,-1,-1,-1,-2,-1},x]-5/6 \[Pi]^2 HPL[{-1,-1,-1,-1,-2,0},x]+1/2 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-2},x]-2 HPL[{-3,-1,-1,-1,-1,0,0},x]+8 HPL[{-3,-1,-1,-1,0,0,0},x]-24 HPL[{-3,-1,-1,0,0,0,0},x]+64 HPL[{-3,-1,0,0,0,0,0},x]-160 HPL[{-3,0,0,0,0,0,0},x]-2 HPL[{-2,-2,-1,-1,-1,0,0},x]+8 HPL[{-2,-2,-1,-1,0,0,0},x]-24 HPL[{-2,-2,-1,0,0,0,0},x]+64 HPL[{-2,-2,0,0,0,0,0},x]-2 HPL[{-2,-1,-2,-1,-1,0,0},x]+8 HPL[{-2,-1,-2,-1,0,0,0},x]-24 HPL[{-2,-1,-2,0,0,0,0},x]-2 HPL[{-2,-1,-1,-2,-1,0,0},x]+8 HPL[{-2,-1,-1,-2,0,0,0},x]-2 HPL[{-2,-1,-1,-1,-2,0,0},x]-2 HPL[{-1,-3,-1,-1,-1,0,0},x]+8 HPL[{-1,-3,-1,-1,0,0,0},x]-24 HPL[{-1,-3,-1,0,0,0,0},x]+64 HPL[{-1,-3,0,0,0,0,0},x]-2 HPL[{-1,-2,-2,-1,-1,0,0},x]+8 HPL[{-1,-2,-2,-1,0,0,0},x]-24 HPL[{-1,-2,-2,0,0,0,0},x]-2 HPL[{-1,-2,-1,-2,-1,0,0},x]+8 HPL[{-1,-2,-1,-2,0,0,0},x]-2 HPL[{-1,-2,-1,-1,-2,0,0},x]-2 HPL[{-1,-1,-3,-1,-1,0,0},x]+8 HPL[{-1,-1,-3,-1,0,0,0},x]-24 HPL[{-1,-1,-3,0,0,0,0},x]-2 HPL[{-1,-1,-2,-2,-1,0,0},x]+8 HPL[{-1,-1,-2,-2,0,0,0},x]-2 HPL[{-1,-1,-2,-1,-2,0,0},x]-2 HPL[{-1,-1,-1,-3,-1,0,0},x]+8 HPL[{-1,-1,-1,-3,0,0,0},x]-2 HPL[{-1,-1,-1,-2,-2,0,0},x]-2 HPL[{-1,-1,-1,-1,-3,0,0},x]-1/4 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1,-1},x]+5/12 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1,0},x]-3/4 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,0,0},x]+4/3 \[Pi]^2 HPL[{-1,-1,-1,-1,0,0,0},x]-7/3 \[Pi]^2 HPL[{-1,-1,-1,0,0,0,0},x]+4 \[Pi]^2 HPL[{-1,-1,0,0,0,0,0},x]-20/3 \[Pi]^2 HPL[{-1,0,0,0,0,0,0},x]+32/3 \[Pi]^2 HPL[{0,0,0,0,0,0,0},x]+HPL[{-2,-1,-1,-1,-1,-1,0,0},x]-4 HPL[{-2,-1,-1,-1,-1,0,0,0},x]+12 HPL[{-2,-1,-1,-1,0,0,0,0},x]-32 HPL[{-2,-1,-1,0,0,0,0,0},x]+80 HPL[{-2,-1,0,0,0,0,0,0},x]-192 HPL[{-2,0,0,0,0,0,0,0},x]+HPL[{-1,-2,-1,-1,-1,-1,0,0},x]-4 HPL[{-1,-2,-1,-1,-1,0,0,0},x]+12 HPL[{-1,-2,-1,-1,0,0,0,0},x]-32 HPL[{-1,-2,-1,0,0,0,0,0},x]+80 HPL[{-1,-2,0,0,0,0,0,0},x]+HPL[{-1,-1,-2,-1,-1,-1,0,0},x]-4 HPL[{-1,-1,-2,-1,-1,0,0,0},x]+12 HPL[{-1,-1,-2,-1,0,0,0,0},x]-32 HPL[{-1,-1,-2,0,0,0,0,0},x]+HPL[{-1,-1,-1,-2,-1,-1,0,0},x]-4 HPL[{-1,-1,-1,-2,-1,0,0,0},x]+12 HPL[{-1,-1,-1,-2,0,0,0,0},x]+HPL[{-1,-1,-1,-1,-2,-1,0,0},x]-4 HPL[{-1,-1,-1,-1,-2,0,0,0},x]+HPL[{-1,-1,-1,-1,-1,-2,0,0},x]-1/2 HPL[{-1,-1,-1,-1,-1,-1,-1,0,0},x]+2 HPL[{-1,-1,-1,-1,-1,-1,0,0,0},x]-6 HPL[{-1,-1,-1,-1,-1,0,0,0,0},x]+16 HPL[{-1,-1,-1,-1,0,0,0,0,0},x]-40 HPL[{-1,-1,-1,0,0,0,0,0,0},x]+96 HPL[{-1,-1,0,0,0,0,0,0,0},x]-224 HPL[{-1,0,0,0,0,0,0,0,0},x]+512 HPL[{0,0,0,0,0,0,0,0,0},x]+16 HPL[{-6},x] Zeta[3]-64/3 \[Pi]^2 HPL[{-4},x] Zeta[3]-(563 \[Pi]^4 HPL[{-2},x] Zeta[3])/1080-8 HPL[{-5,-1},x] Zeta[3]+8 HPL[{-5,0},x] Zeta[3]-8 HPL[{-4,-2},x] Zeta[3]-8 HPL[{-3,-3},x] Zeta[3]+32/3 \[Pi]^2 HPL[{-3,-1},x] Zeta[3]-163/9 \[Pi]^2 HPL[{-3,0},x] Zeta[3]-8 HPL[{-2,-4},x] Zeta[3]+32/3 \[Pi]^2 HPL[{-2,-2},x] Zeta[3]-8 HPL[{-1,-5},x] Zeta[3]+32/3 \[Pi]^2 HPL[{-1,-3},x] Zeta[3]+(563 \[Pi]^4 HPL[{-1,-1},x] Zeta[3])/2160-83/240 \[Pi]^4 HPL[{-1,0},x] Zeta[3]-11/72 \[Pi]^4 HPL[{0,0},x] Zeta[3]+4 HPL[{-4,-1,-1},x] Zeta[3]-4 HPL[{-4,-1,0},x] Zeta[3]-104/3 HPL[{-4,0,0},x] Zeta[3]+4 HPL[{-3,-2,-1},x] Zeta[3]-4 HPL[{-3,-2,0},x] Zeta[3]+4 HPL[{-3,-1,-2},x] Zeta[3]+4 HPL[{-2,-3,-1},x] Zeta[3]-4 HPL[{-2,-3,0},x] Zeta[3]+4 HPL[{-2,-2,-2},x] Zeta[3]+4 HPL[{-2,-1,-3},x] Zeta[3]-16/3 \[Pi]^2 HPL[{-2,-1,-1},x] Zeta[3]+163/18 \[Pi]^2 HPL[{-2,-1,0},x] Zeta[3]-49/3 \[Pi]^2 HPL[{-2,0,0},x] Zeta[3]+4 HPL[{-1,-4,-1},x] Zeta[3]-4 HPL[{-1,-4,0},x] Zeta[3]+4 HPL[{-1,-3,-2},x] Zeta[3]+4 HPL[{-1,-2,-3},x] Zeta[3]-16/3 \[Pi]^2 HPL[{-1,-2,-1},x] Zeta[3]+163/18 \[Pi]^2 HPL[{-1,-2,0},x] Zeta[3]+4 HPL[{-1,-1,-4},x] Zeta[3]-16/3 \[Pi]^2 HPL[{-1,-1,-2},x] Zeta[3]-2 HPL[{-3,-1,-1,-1},x] Zeta[3]+2 HPL[{-3,-1,-1,0},x] Zeta[3]+52/3 HPL[{-3,-1,0,0},x] Zeta[3]-232/3 HPL[{-3,0,0,0},x] Zeta[3]-2 HPL[{-2,-2,-1,-1},x] Zeta[3]+2 HPL[{-2,-2,-1,0},x] Zeta[3]+52/3 HPL[{-2,-2,0,0},x] Zeta[3]-2 HPL[{-2,-1,-2,-1},x] Zeta[3]+2 HPL[{-2,-1,-2,0},x] Zeta[3]-2 HPL[{-2,-1,-1,-2},x] Zeta[3]-2 HPL[{-1,-3,-1,-1},x] Zeta[3]+2 HPL[{-1,-3,-1,0},x] Zeta[3]+52/3 HPL[{-1,-3,0,0},x] Zeta[3]-2 HPL[{-1,-2,-2,-1},x] Zeta[3]+2 HPL[{-1,-2,-2,0},x] Zeta[3]-2 HPL[{-1,-2,-1,-2},x] Zeta[3]-2 HPL[{-1,-1,-3,-1},x] Zeta[3]+2 HPL[{-1,-1,-3,0},x] Zeta[3]-2 HPL[{-1,-1,-2,-2},x] Zeta[3]-2 HPL[{-1,-1,-1,-3},x] Zeta[3]+8/3 \[Pi]^2 HPL[{-1,-1,-1,-1},x] Zeta[3]-163/36 \[Pi]^2 HPL[{-1,-1,-1,0},x] Zeta[3]+49/6 \[Pi]^2 HPL[{-1,-1,0,0},x] Zeta[3]-131/9 \[Pi]^2 HPL[{-1,0,0,0},x] Zeta[3]+230/9 \[Pi]^2 HPL[{0,0,0,0},x] Zeta[3]+HPL[{-2,-1,-1,-1,-1},x] Zeta[3]-HPL[{-2,-1,-1,-1,0},x] Zeta[3]-26/3 HPL[{-2,-1,-1,0,0},x] Zeta[3]+116/3 HPL[{-2,-1,0,0,0},x] Zeta[3]-120 HPL[{-2,0,0,0,0},x] Zeta[3]+HPL[{-1,-2,-1,-1,-1},x] Zeta[3]-HPL[{-1,-2,-1,-1,0},x] Zeta[3]-26/3 HPL[{-1,-2,-1,0,0},x] Zeta[3]+116/3 HPL[{-1,-2,0,0,0},x] Zeta[3]+HPL[{-1,-1,-2,-1,-1},x] Zeta[3]-HPL[{-1,-1,-2,-1,0},x] Zeta[3]-26/3 HPL[{-1,-1,-2,0,0},x] Zeta[3]+HPL[{-1,-1,-1,-2,-1},x] Zeta[3]-HPL[{-1,-1,-1,-2,0},x] Zeta[3]+HPL[{-1,-1,-1,-1,-2},x] Zeta[3]-1/2 HPL[{-1,-1,-1,-1,-1,-1},x] Zeta[3]+1/2 HPL[{-1,-1,-1,-1,-1,0},x] Zeta[3]+13/3 HPL[{-1,-1,-1,-1,0,0},x] Zeta[3]-58/3 HPL[{-1,-1,-1,0,0,0},x] Zeta[3]+60 HPL[{-1,-1,0,0,0,0},x] Zeta[3]-488/3 HPL[{-1,0,0,0,0,0},x] Zeta[3]+1232/3 HPL[{0,0,0,0,0,0},x] Zeta[3]+61/3 HPL[{-3},x] Zeta[3]^2-1027/72 \[Pi]^2 HPL[{-1},x] Zeta[3]^2+664/27 \[Pi]^2 HPL[{0},x] Zeta[3]^2-61/6 HPL[{-2,-1},x] Zeta[3]^2+32/3 HPL[{-2,0},x] Zeta[3]^2-61/6 HPL[{-1,-2},x] Zeta[3]^2+61/12 HPL[{-1,-1,-1},x] Zeta[3]^2-16/3 HPL[{-1,-1,0},x] Zeta[3]^2-160/9 HPL[{-1,0,0},x] Zeta[3]^2+832/9 HPL[{0,0,0},x] Zeta[3]^2+8 HPL[{-4},x] Zeta[5]-811/30 \[Pi]^2 HPL[{-2},x] Zeta[5]-4 HPL[{-3,-1},x] Zeta[5]+2 HPL[{-3,0},x] Zeta[5]-4 HPL[{-2,-2},x] Zeta[5]-4 HPL[{-1,-3},x] Zeta[5]+811/60 \[Pi]^2 HPL[{-1,-1},x] Zeta[5]-91/4 \[Pi]^2 HPL[{-1,0},x] Zeta[5]+1229/30 \[Pi]^2 HPL[{0,0},x] Zeta[5]+2 HPL[{-2,-1,-1},x] Zeta[5]-HPL[{-2,-1,0},x] Zeta[5]-262/5 HPL[{-2,0,0},x] Zeta[5]+2 HPL[{-1,-2,-1},x] Zeta[5]-HPL[{-1,-2,0},x] Zeta[5]+2 HPL[{-1,-1,-2},x] Zeta[5]-HPL[{-1,-1,-1,-1},x] Zeta[5]+1/2 HPL[{-1,-1,-1,0},x] Zeta[5]+131/5 HPL[{-1,-1,0,0},x] Zeta[5]-534/5 HPL[{-1,0,0,0},x] Zeta[5]+1612/5 HPL[{0,0,0,0},x] Zeta[5]+1091/30 HPL[{-1},x] Zeta[3] Zeta[5]-488/15 HPL[{0},x] Zeta[3] Zeta[5]+5 HPL[{-2},x] Zeta[7]-5/2 HPL[{-1,-1},x] Zeta[7]+1/2 HPL[{-1,0},x] Zeta[7]+1149/7 HPL[{0,0},x] Zeta[7]+1/113400 (-28150 \[Pi]^6 Zeta[3]-2942100 Zeta[3]^3+125559 \[Pi]^4 Zeta[5]+9325800 \[Pi]^2 Zeta[7]-831600 Zeta[9]),-32 \[Pi]^2 HPL[{-7},x]-4/5 \[Pi]^4 HPL[{-5},x]+17/84 \[Pi]^6 HPL[{-3},x]+(541 \[Pi]^8 HPL[{-1},x])/10080-(541 \[Pi]^8 HPL[{0},x])/10080+32 \[Pi]^2 HPL[{-6,-1},x]-32 \[Pi]^2 HPL[{-6,0},x]+32 \[Pi]^2 HPL[{-5,-2},x]+32 \[Pi]^2 HPL[{-4,-3},x]+4/5 \[Pi]^4 HPL[{-4,-1},x]-4/5 \[Pi]^4 HPL[{-4,0},x]+32 \[Pi]^2 HPL[{-3,-4},x]+4/5 \[Pi]^4 HPL[{-3,-2},x]+32 \[Pi]^2 HPL[{-2,-5},x]+4/5 \[Pi]^4 HPL[{-2,-3},x]-17/84 \[Pi]^6 HPL[{-2,-1},x]+17/84 \[Pi]^6 HPL[{-2,0},x]+32 \[Pi]^2 HPL[{-1,-6},x]+4/5 \[Pi]^4 HPL[{-1,-4},x]-17/84 \[Pi]^6 HPL[{-1,-2},x]-64 HPL[{-7,0,0},x]-32 \[Pi]^2 HPL[{-5,-1,-1},x]+32 \[Pi]^2 HPL[{-5,-1,0},x]-88/3 \[Pi]^2 HPL[{-5,0,0},x]-32 \[Pi]^2 HPL[{-4,-2,-1},x]+32 \[Pi]^2 HPL[{-4,-2,0},x]-32 \[Pi]^2 HPL[{-4,-1,-2},x]-32 \[Pi]^2 HPL[{-3,-3,-1},x]+32 \[Pi]^2 HPL[{-3,-3,0},x]-32 \[Pi]^2 HPL[{-3,-2,-2},x]-32 \[Pi]^2 HPL[{-3,-1,-3},x]-4/5 \[Pi]^4 HPL[{-3,-1,-1},x]+4/5 \[Pi]^4 HPL[{-3,-1,0},x]-1/6 \[Pi]^4 HPL[{-3,0,0},x]-32 \[Pi]^2 HPL[{-2,-4,-1},x]+32 \[Pi]^2 HPL[{-2,-4,0},x]-32 \[Pi]^2 HPL[{-2,-3,-2},x]-32 \[Pi]^2 HPL[{-2,-2,-3},x]-4/5 \[Pi]^4 HPL[{-2,-2,-1},x]+4/5 \[Pi]^4 HPL[{-2,-2,0},x]-32 \[Pi]^2 HPL[{-2,-1,-4},x]-4/5 \[Pi]^4 HPL[{-2,-1,-2},x]-32 \[Pi]^2 HPL[{-1,-5,-1},x]+32 \[Pi]^2 HPL[{-1,-5,0},x]-32 \[Pi]^2 HPL[{-1,-4,-2},x]-32 \[Pi]^2 HPL[{-1,-3,-3},x]-4/5 \[Pi]^4 HPL[{-1,-3,-1},x]+4/5 \[Pi]^4 HPL[{-1,-3,0},x]-32 \[Pi]^2 HPL[{-1,-2,-4},x]-4/5 \[Pi]^4 HPL[{-1,-2,-2},x]-32 \[Pi]^2 HPL[{-1,-1,-5},x]-4/5 \[Pi]^4 HPL[{-1,-1,-3},x]+17/84 \[Pi]^6 HPL[{-1,-1,-1},x]-17/84 \[Pi]^6 HPL[{-1,-1,0},x]+(629 \[Pi]^6 HPL[{-1,0,0},x])/2160-(2873 \[Pi]^6 HPL[{0,0,0},x])/7560+64 HPL[{-6,-1,0,0},x]-128 HPL[{-6,0,0,0},x]+64 HPL[{-5,-2,0,0},x]+64 HPL[{-4,-3,0,0},x]+32 \[Pi]^2 HPL[{-4,-1,-1,-1},x]-32 \[Pi]^2 HPL[{-4,-1,-1,0},x]+88/3 \[Pi]^2 HPL[{-4,-1,0,0},x]-80/3 \[Pi]^2 HPL[{-4,0,0,0},x]+64 HPL[{-3,-4,0,0},x]+32 \[Pi]^2 HPL[{-3,-2,-1,-1},x]-32 \[Pi]^2 HPL[{-3,-2,-1,0},x]+88/3 \[Pi]^2 HPL[{-3,-2,0,0},x]+32 \[Pi]^2 HPL[{-3,-1,-2,-1},x]-32 \[Pi]^2 HPL[{-3,-1,-2,0},x]+32 \[Pi]^2 HPL[{-3,-1,-1,-2},x]+64 HPL[{-2,-5,0,0},x]+32 \[Pi]^2 HPL[{-2,-3,-1,-1},x]-32 \[Pi]^2 HPL[{-2,-3,-1,0},x]+88/3 \[Pi]^2 HPL[{-2,-3,0,0},x]+32 \[Pi]^2 HPL[{-2,-2,-2,-1},x]-32 \[Pi]^2 HPL[{-2,-2,-2,0},x]+32 \[Pi]^2 HPL[{-2,-2,-1,-2},x]+32 \[Pi]^2 HPL[{-2,-1,-3,-1},x]-32 \[Pi]^2 HPL[{-2,-1,-3,0},x]+32 \[Pi]^2 HPL[{-2,-1,-2,-2},x]+32 \[Pi]^2 HPL[{-2,-1,-1,-3},x]+4/5 \[Pi]^4 HPL[{-2,-1,-1,-1},x]-4/5 \[Pi]^4 HPL[{-2,-1,-1,0},x]+1/6 \[Pi]^4 HPL[{-2,-1,0,0},x]+7/15 \[Pi]^4 HPL[{-2,0,0,0},x]+64 HPL[{-1,-6,0,0},x]+32 \[Pi]^2 HPL[{-1,-4,-1,-1},x]-32 \[Pi]^2 HPL[{-1,-4,-1,0},x]+88/3 \[Pi]^2 HPL[{-1,-4,0,0},x]+32 \[Pi]^2 HPL[{-1,-3,-2,-1},x]-32 \[Pi]^2 HPL[{-1,-3,-2,0},x]+32 \[Pi]^2 HPL[{-1,-3,-1,-2},x]+32 \[Pi]^2 HPL[{-1,-2,-3,-1},x]-32 \[Pi]^2 HPL[{-1,-2,-3,0},x]+32 \[Pi]^2 HPL[{-1,-2,-2,-2},x]+32 \[Pi]^2 HPL[{-1,-2,-1,-3},x]+4/5 \[Pi]^4 HPL[{-1,-2,-1,-1},x]-4/5 \[Pi]^4 HPL[{-1,-2,-1,0},x]+1/6 \[Pi]^4 HPL[{-1,-2,0,0},x]+32 \[Pi]^2 HPL[{-1,-1,-4,-1},x]-32 \[Pi]^2 HPL[{-1,-1,-4,0},x]+32 \[Pi]^2 HPL[{-1,-1,-3,-2},x]+32 \[Pi]^2 HPL[{-1,-1,-2,-3},x]+4/5 \[Pi]^4 HPL[{-1,-1,-2,-1},x]-4/5 \[Pi]^4 HPL[{-1,-1,-2,0},x]+32 \[Pi]^2 HPL[{-1,-1,-1,-4},x]+4/5 \[Pi]^4 HPL[{-1,-1,-1,-2},x]-64 HPL[{-5,-1,-1,0,0},x]+128 HPL[{-5,-1,0,0,0},x]-192 HPL[{-5,0,0,0,0},x]-64 HPL[{-4,-2,-1,0,0},x]+128 HPL[{-4,-2,0,0,0},x]-64 HPL[{-4,-1,-2,0,0},x]-64 HPL[{-3,-3,-1,0,0},x]+128 HPL[{-3,-3,0,0,0},x]-64 HPL[{-3,-2,-2,0,0},x]-64 HPL[{-3,-1,-3,0,0},x]-32 \[Pi]^2 HPL[{-3,-1,-1,-1,-1},x]+32 \[Pi]^2 HPL[{-3,-1,-1,-1,0},x]-88/3 \[Pi]^2 HPL[{-3,-1,-1,0,0},x]+80/3 \[Pi]^2 HPL[{-3,-1,0,0,0},x]-24 \[Pi]^2 HPL[{-3,0,0,0,0},x]-64 HPL[{-2,-4,-1,0,0},x]+128 HPL[{-2,-4,0,0,0},x]-64 HPL[{-2,-3,-2,0,0},x]-64 HPL[{-2,-2,-3,0,0},x]-32 \[Pi]^2 HPL[{-2,-2,-1,-1,-1},x]+32 \[Pi]^2 HPL[{-2,-2,-1,-1,0},x]-88/3 \[Pi]^2 HPL[{-2,-2,-1,0,0},x]+80/3 \[Pi]^2 HPL[{-2,-2,0,0,0},x]-64 HPL[{-2,-1,-4,0,0},x]-32 \[Pi]^2 HPL[{-2,-1,-2,-1,-1},x]+32 \[Pi]^2 HPL[{-2,-1,-2,-1,0},x]-88/3 \[Pi]^2 HPL[{-2,-1,-2,0,0},x]-32 \[Pi]^2 HPL[{-2,-1,-1,-2,-1},x]+32 \[Pi]^2 HPL[{-2,-1,-1,-2,0},x]-32 \[Pi]^2 HPL[{-2,-1,-1,-1,-2},x]-64 HPL[{-1,-5,-1,0,0},x]+128 HPL[{-1,-5,0,0,0},x]-64 HPL[{-1,-4,-2,0,0},x]-64 HPL[{-1,-3,-3,0,0},x]-32 \[Pi]^2 HPL[{-1,-3,-1,-1,-1},x]+32 \[Pi]^2 HPL[{-1,-3,-1,-1,0},x]-88/3 \[Pi]^2 HPL[{-1,-3,-1,0,0},x]+80/3 \[Pi]^2 HPL[{-1,-3,0,0,0},x]-64 HPL[{-1,-2,-4,0,0},x]-32 \[Pi]^2 HPL[{-1,-2,-2,-1,-1},x]+32 \[Pi]^2 HPL[{-1,-2,-2,-1,0},x]-88/3 \[Pi]^2 HPL[{-1,-2,-2,0,0},x]-32 \[Pi]^2 HPL[{-1,-2,-1,-2,-1},x]+32 \[Pi]^2 HPL[{-1,-2,-1,-2,0},x]-32 \[Pi]^2 HPL[{-1,-2,-1,-1,-2},x]-64 HPL[{-1,-1,-5,0,0},x]-32 \[Pi]^2 HPL[{-1,-1,-3,-1,-1},x]+32 \[Pi]^2 HPL[{-1,-1,-3,-1,0},x]-88/3 \[Pi]^2 HPL[{-1,-1,-3,0,0},x]-32 \[Pi]^2 HPL[{-1,-1,-2,-2,-1},x]+32 \[Pi]^2 HPL[{-1,-1,-2,-2,0},x]-32 \[Pi]^2 HPL[{-1,-1,-2,-1,-2},x]-32 \[Pi]^2 HPL[{-1,-1,-1,-3,-1},x]+32 \[Pi]^2 HPL[{-1,-1,-1,-3,0},x]-32 \[Pi]^2 HPL[{-1,-1,-1,-2,-2},x]-32 \[Pi]^2 HPL[{-1,-1,-1,-1,-3},x]-4/5 \[Pi]^4 HPL[{-1,-1,-1,-1,-1},x]+4/5 \[Pi]^4 HPL[{-1,-1,-1,-1,0},x]-1/6 \[Pi]^4 HPL[{-1,-1,-1,0,0},x]-7/15 \[Pi]^4 HPL[{-1,-1,0,0,0},x]+11/10 \[Pi]^4 HPL[{-1,0,0,0,0},x]-26/15 \[Pi]^4 HPL[{0,0,0,0,0},x]+64 HPL[{-4,-1,-1,-1,0,0},x]-128 HPL[{-4,-1,-1,0,0,0},x]+192 HPL[{-4,-1,0,0,0,0},x]-256 HPL[{-4,0,0,0,0,0},x]+64 HPL[{-3,-2,-1,-1,0,0},x]-128 HPL[{-3,-2,-1,0,0,0},x]+192 HPL[{-3,-2,0,0,0,0},x]+64 HPL[{-3,-1,-2,-1,0,0},x]-128 HPL[{-3,-1,-2,0,0,0},x]+64 HPL[{-3,-1,-1,-2,0,0},x]+64 HPL[{-2,-3,-1,-1,0,0},x]-128 HPL[{-2,-3,-1,0,0,0},x]+192 HPL[{-2,-3,0,0,0,0},x]+64 HPL[{-2,-2,-2,-1,0,0},x]-128 HPL[{-2,-2,-2,0,0,0},x]+64 HPL[{-2,-2,-1,-2,0,0},x]+64 HPL[{-2,-1,-3,-1,0,0},x]-128 HPL[{-2,-1,-3,0,0,0},x]+64 HPL[{-2,-1,-2,-2,0,0},x]+64 HPL[{-2,-1,-1,-3,0,0},x]+32 \[Pi]^2 HPL[{-2,-1,-1,-1,-1,-1},x]-32 \[Pi]^2 HPL[{-2,-1,-1,-1,-1,0},x]+88/3 \[Pi]^2 HPL[{-2,-1,-1,-1,0,0},x]-80/3 \[Pi]^2 HPL[{-2,-1,-1,0,0,0},x]+24 \[Pi]^2 HPL[{-2,-1,0,0,0,0},x]-64/3 \[Pi]^2 HPL[{-2,0,0,0,0,0},x]+64 HPL[{-1,-4,-1,-1,0,0},x]-128 HPL[{-1,-4,-1,0,0,0},x]+192 HPL[{-1,-4,0,0,0,0},x]+64 HPL[{-1,-3,-2,-1,0,0},x]-128 HPL[{-1,-3,-2,0,0,0},x]+64 HPL[{-1,-3,-1,-2,0,0},x]+64 HPL[{-1,-2,-3,-1,0,0},x]-128 HPL[{-1,-2,-3,0,0,0},x]+64 HPL[{-1,-2,-2,-2,0,0},x]+64 HPL[{-1,-2,-1,-3,0,0},x]+32 \[Pi]^2 HPL[{-1,-2,-1,-1,-1,-1},x]-32 \[Pi]^2 HPL[{-1,-2,-1,-1,-1,0},x]+88/3 \[Pi]^2 HPL[{-1,-2,-1,-1,0,0},x]-80/3 \[Pi]^2 HPL[{-1,-2,-1,0,0,0},x]+24 \[Pi]^2 HPL[{-1,-2,0,0,0,0},x]+64 HPL[{-1,-1,-4,-1,0,0},x]-128 HPL[{-1,-1,-4,0,0,0},x]+64 HPL[{-1,-1,-3,-2,0,0},x]+64 HPL[{-1,-1,-2,-3,0,0},x]+32 \[Pi]^2 HPL[{-1,-1,-2,-1,-1,-1},x]-32 \[Pi]^2 HPL[{-1,-1,-2,-1,-1,0},x]+88/3 \[Pi]^2 HPL[{-1,-1,-2,-1,0,0},x]-80/3 \[Pi]^2 HPL[{-1,-1,-2,0,0,0},x]+64 HPL[{-1,-1,-1,-4,0,0},x]+32 \[Pi]^2 HPL[{-1,-1,-1,-2,-1,-1},x]-32 \[Pi]^2 HPL[{-1,-1,-1,-2,-1,0},x]+88/3 \[Pi]^2 HPL[{-1,-1,-1,-2,0,0},x]+32 \[Pi]^2 HPL[{-1,-1,-1,-1,-2,-1},x]-32 \[Pi]^2 HPL[{-1,-1,-1,-1,-2,0},x]+32 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-2},x]-64 HPL[{-3,-1,-1,-1,-1,0,0},x]+128 HPL[{-3,-1,-1,-1,0,0,0},x]-192 HPL[{-3,-1,-1,0,0,0,0},x]+256 HPL[{-3,-1,0,0,0,0,0},x]-320 HPL[{-3,0,0,0,0,0,0},x]-64 HPL[{-2,-2,-1,-1,-1,0,0},x]+128 HPL[{-2,-2,-1,-1,0,0,0},x]-192 HPL[{-2,-2,-1,0,0,0,0},x]+256 HPL[{-2,-2,0,0,0,0,0},x]-64 HPL[{-2,-1,-2,-1,-1,0,0},x]+128 HPL[{-2,-1,-2,-1,0,0,0},x]-192 HPL[{-2,-1,-2,0,0,0,0},x]-64 HPL[{-2,-1,-1,-2,-1,0,0},x]+128 HPL[{-2,-1,-1,-2,0,0,0},x]-64 HPL[{-2,-1,-1,-1,-2,0,0},x]-64 HPL[{-1,-3,-1,-1,-1,0,0},x]+128 HPL[{-1,-3,-1,-1,0,0,0},x]-192 HPL[{-1,-3,-1,0,0,0,0},x]+256 HPL[{-1,-3,0,0,0,0,0},x]-64 HPL[{-1,-2,-2,-1,-1,0,0},x]+128 HPL[{-1,-2,-2,-1,0,0,0},x]-192 HPL[{-1,-2,-2,0,0,0,0},x]-64 HPL[{-1,-2,-1,-2,-1,0,0},x]+128 HPL[{-1,-2,-1,-2,0,0,0},x]-64 HPL[{-1,-2,-1,-1,-2,0,0},x]-64 HPL[{-1,-1,-3,-1,-1,0,0},x]+128 HPL[{-1,-1,-3,-1,0,0,0},x]-192 HPL[{-1,-1,-3,0,0,0,0},x]-64 HPL[{-1,-1,-2,-2,-1,0,0},x]+128 HPL[{-1,-1,-2,-2,0,0,0},x]-64 HPL[{-1,-1,-2,-1,-2,0,0},x]-64 HPL[{-1,-1,-1,-3,-1,0,0},x]+128 HPL[{-1,-1,-1,-3,0,0,0},x]-64 HPL[{-1,-1,-1,-2,-2,0,0},x]-64 HPL[{-1,-1,-1,-1,-3,0,0},x]-32 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1,-1},x]+32 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1,0},x]-88/3 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,0,0},x]+80/3 \[Pi]^2 HPL[{-1,-1,-1,-1,0,0,0},x]-24 \[Pi]^2 HPL[{-1,-1,-1,0,0,0,0},x]+64/3 \[Pi]^2 HPL[{-1,-1,0,0,0,0,0},x]-56/3 \[Pi]^2 HPL[{-1,0,0,0,0,0,0},x]+16 \[Pi]^2 HPL[{0,0,0,0,0,0,0},x]+64 HPL[{-2,-1,-1,-1,-1,-1,0,0},x]-128 HPL[{-2,-1,-1,-1,-1,0,0,0},x]+192 HPL[{-2,-1,-1,-1,0,0,0,0},x]-256 HPL[{-2,-1,-1,0,0,0,0,0},x]+320 HPL[{-2,-1,0,0,0,0,0,0},x]-384 HPL[{-2,0,0,0,0,0,0,0},x]+64 HPL[{-1,-2,-1,-1,-1,-1,0,0},x]-128 HPL[{-1,-2,-1,-1,-1,0,0,0},x]+192 HPL[{-1,-2,-1,-1,0,0,0,0},x]-256 HPL[{-1,-2,-1,0,0,0,0,0},x]+320 HPL[{-1,-2,0,0,0,0,0,0},x]+64 HPL[{-1,-1,-2,-1,-1,-1,0,0},x]-128 HPL[{-1,-1,-2,-1,-1,0,0,0},x]+192 HPL[{-1,-1,-2,-1,0,0,0,0},x]-256 HPL[{-1,-1,-2,0,0,0,0,0},x]+64 HPL[{-1,-1,-1,-2,-1,-1,0,0},x]-128 HPL[{-1,-1,-1,-2,-1,0,0,0},x]+192 HPL[{-1,-1,-1,-2,0,0,0,0},x]+64 HPL[{-1,-1,-1,-1,-2,-1,0,0},x]-128 HPL[{-1,-1,-1,-1,-2,0,0,0},x]+64 HPL[{-1,-1,-1,-1,-1,-2,0,0},x]-64 HPL[{-1,-1,-1,-1,-1,-1,-1,0,0},x]+128 HPL[{-1,-1,-1,-1,-1,-1,0,0,0},x]-192 HPL[{-1,-1,-1,-1,-1,0,0,0,0},x]+256 HPL[{-1,-1,-1,-1,0,0,0,0,0},x]-320 HPL[{-1,-1,-1,0,0,0,0,0,0},x]+384 HPL[{-1,-1,0,0,0,0,0,0,0},x]-448 HPL[{-1,0,0,0,0,0,0,0,0},x]+512 HPL[{0,0,0,0,0,0,0,0,0},x]+64 HPL[{-6},x] Zeta[3]-136/3 \[Pi]^2 HPL[{-4},x] Zeta[3]-17/10 \[Pi]^4 HPL[{-2},x] Zeta[3]-64 HPL[{-5,-1},x] Zeta[3]+64 HPL[{-5,0},x] Zeta[3]-64 HPL[{-4,-2},x] Zeta[3]-64 HPL[{-3,-3},x] Zeta[3]+136/3 \[Pi]^2 HPL[{-3,-1},x] Zeta[3]-136/3 \[Pi]^2 HPL[{-3,0},x] Zeta[3]-64 HPL[{-2,-4},x] Zeta[3]+136/3 \[Pi]^2 HPL[{-2,-2},x] Zeta[3]-64 HPL[{-1,-5},x] Zeta[3]+136/3 \[Pi]^2 HPL[{-1,-3},x] Zeta[3]+17/10 \[Pi]^4 HPL[{-1,-1},x] Zeta[3]-17/10 \[Pi]^4 HPL[{-1,0},x] Zeta[3]+77/90 \[Pi]^4 HPL[{0,0},x] Zeta[3]+64 HPL[{-4,-1,-1},x] Zeta[3]-64 HPL[{-4,-1,0},x] Zeta[3]-64/3 HPL[{-4,0,0},x] Zeta[3]+64 HPL[{-3,-2,-1},x] Zeta[3]-64 HPL[{-3,-2,0},x] Zeta[3]+64 HPL[{-3,-1,-2},x] Zeta[3]+64 HPL[{-2,-3,-1},x] Zeta[3]-64 HPL[{-2,-3,0},x] Zeta[3]+64 HPL[{-2,-2,-2},x] Zeta[3]+64 HPL[{-2,-1,-3},x] Zeta[3]-136/3 \[Pi]^2 HPL[{-2,-1,-1},x] Zeta[3]+136/3 \[Pi]^2 HPL[{-2,-1,0},x] Zeta[3]-376/9 \[Pi]^2 HPL[{-2,0,0},x] Zeta[3]+64 HPL[{-1,-4,-1},x] Zeta[3]-64 HPL[{-1,-4,0},x] Zeta[3]+64 HPL[{-1,-3,-2},x] Zeta[3]+64 HPL[{-1,-2,-3},x] Zeta[3]-136/3 \[Pi]^2 HPL[{-1,-2,-1},x] Zeta[3]+136/3 \[Pi]^2 HPL[{-1,-2,0},x] Zeta[3]+64 HPL[{-1,-1,-4},x] Zeta[3]-136/3 \[Pi]^2 HPL[{-1,-1,-2},x] Zeta[3]-64 HPL[{-3,-1,-1,-1},x] Zeta[3]+64 HPL[{-3,-1,-1,0},x] Zeta[3]+64/3 HPL[{-3,-1,0,0},x] Zeta[3]-320/3 HPL[{-3,0,0,0},x] Zeta[3]-64 HPL[{-2,-2,-1,-1},x] Zeta[3]+64 HPL[{-2,-2,-1,0},x] Zeta[3]+64/3 HPL[{-2,-2,0,0},x] Zeta[3]-64 HPL[{-2,-1,-2,-1},x] Zeta[3]+64 HPL[{-2,-1,-2,0},x] Zeta[3]-64 HPL[{-2,-1,-1,-2},x] Zeta[3]-64 HPL[{-1,-3,-1,-1},x] Zeta[3]+64 HPL[{-1,-3,-1,0},x] Zeta[3]+64/3 HPL[{-1,-3,0,0},x] Zeta[3]-64 HPL[{-1,-2,-2,-1},x] Zeta[3]+64 HPL[{-1,-2,-2,0},x] Zeta[3]-64 HPL[{-1,-2,-1,-2},x] Zeta[3]-64 HPL[{-1,-1,-3,-1},x] Zeta[3]+64 HPL[{-1,-1,-3,0},x] Zeta[3]-64 HPL[{-1,-1,-2,-2},x] Zeta[3]-64 HPL[{-1,-1,-1,-3},x] Zeta[3]+136/3 \[Pi]^2 HPL[{-1,-1,-1,-1},x] Zeta[3]-136/3 \[Pi]^2 HPL[{-1,-1,-1,0},x] Zeta[3]+376/9 \[Pi]^2 HPL[{-1,-1,0,0},x] Zeta[3]-344/9 \[Pi]^2 HPL[{-1,0,0,0},x] Zeta[3]+104/3 \[Pi]^2 HPL[{0,0,0,0},x] Zeta[3]+64 HPL[{-2,-1,-1,-1,-1},x] Zeta[3]-64 HPL[{-2,-1,-1,-1,0},x] Zeta[3]-64/3 HPL[{-2,-1,-1,0,0},x] Zeta[3]+320/3 HPL[{-2,-1,0,0,0},x] Zeta[3]-192 HPL[{-2,0,0,0,0},x] Zeta[3]+64 HPL[{-1,-2,-1,-1,-1},x] Zeta[3]-64 HPL[{-1,-2,-1,-1,0},x] Zeta[3]-64/3 HPL[{-1,-2,-1,0,0},x] Zeta[3]+320/3 HPL[{-1,-2,0,0,0},x] Zeta[3]+64 HPL[{-1,-1,-2,-1,-1},x] Zeta[3]-64 HPL[{-1,-1,-2,-1,0},x] Zeta[3]-64/3 HPL[{-1,-1,-2,0,0},x] Zeta[3]+64 HPL[{-1,-1,-1,-2,-1},x] Zeta[3]-64 HPL[{-1,-1,-1,-2,0},x] Zeta[3]+64 HPL[{-1,-1,-1,-1,-2},x] Zeta[3]-64 HPL[{-1,-1,-1,-1,-1,-1},x] Zeta[3]+64 HPL[{-1,-1,-1,-1,-1,0},x] Zeta[3]+64/3 HPL[{-1,-1,-1,-1,0,0},x] Zeta[3]-320/3 HPL[{-1,-1,-1,0,0,0},x] Zeta[3]+192 HPL[{-1,-1,0,0,0,0},x] Zeta[3]-832/3 HPL[{-1,0,0,0,0,0},x] Zeta[3]+1088/3 HPL[{0,0,0,0,0,0},x] Zeta[3]+256/3 HPL[{-3},x] Zeta[3]^2-32 \[Pi]^2 HPL[{-1},x] Zeta[3]^2+32 \[Pi]^2 HPL[{0},x] Zeta[3]^2-256/3 HPL[{-2,-1},x] Zeta[3]^2+256/3 HPL[{-2,0},x] Zeta[3]^2-256/3 HPL[{-1,-2},x] Zeta[3]^2+256/3 HPL[{-1,-1,-1},x] Zeta[3]^2-256/3 HPL[{-1,-1,0},x] Zeta[3]^2+256/9 HPL[{-1,0,0},x] Zeta[3]^2+256/9 HPL[{0,0,0},x] Zeta[3]^2+64 HPL[{-4},x] Zeta[5]-856/15 \[Pi]^2 HPL[{-2},x] Zeta[5]-64 HPL[{-3,-1},x] Zeta[5]+64 HPL[{-3,0},x] Zeta[5]-64 HPL[{-2,-2},x] Zeta[5]-64 HPL[{-1,-3},x] Zeta[5]+856/15 \[Pi]^2 HPL[{-1,-1},x] Zeta[5]-856/15 \[Pi]^2 HPL[{-1,0},x] Zeta[5]+788/15 \[Pi]^2 HPL[{0,0},x] Zeta[5]+64 HPL[{-2,-1,-1},x] Zeta[5]-64 HPL[{-2,-1,0},x] Zeta[5]-224/5 HPL[{-2,0,0},x] Zeta[5]+64 HPL[{-1,-2,-1},x] Zeta[5]-64 HPL[{-1,-2,0},x] Zeta[5]+64 HPL[{-1,-1,-2},x] Zeta[5]-64 HPL[{-1,-1,-1,-1},x] Zeta[5]+64 HPL[{-1,-1,-1,0},x] Zeta[5]+224/5 HPL[{-1,-1,0,0},x] Zeta[5]-768/5 HPL[{-1,0,0,0},x] Zeta[5]+1312/5 HPL[{0,0,0,0},x] Zeta[5]+2912/15 HPL[{-1},x] Zeta[3] Zeta[5]-2912/15 HPL[{0},x] Zeta[3] Zeta[5]+64 HPL[{-2},x] Zeta[7]-64 HPL[{-1,-1},x] Zeta[7]+64 HPL[{-1,0},x] Zeta[7]+708/7 HPL[{0,0},x] Zeta[7]+1/75600 (-13685 \[Pi]^6 Zeta[3]-4300800 Zeta[3]^3+150696 \[Pi]^4 Zeta[5]+6444000 \[Pi]^2 Zeta[7]-4838400 Zeta[9]),-704 \[Pi]^2 HPL[{-7},x]-211/10 \[Pi]^4 HPL[{-5},x]+704/315 \[Pi]^6 HPL[{-3},x]-48 HPLs8a HPL[{-1},x]+(268973 \[Pi]^8 HPL[{-1},x])/453600+96 HPLs8a HPL[{0},x]-(3085 \[Pi]^8 HPL[{0},x])/4536+854 \[Pi]^2 HPL[{-6,-1},x]-2134/3 \[Pi]^2 HPL[{-6,0},x]+798 \[Pi]^2 HPL[{-5,-2},x]+752 \[Pi]^2 HPL[{-4,-3},x]+1787/90 \[Pi]^4 HPL[{-4,-1},x]-1747/90 \[Pi]^4 HPL[{-4,0},x]+680 \[Pi]^2 HPL[{-3,-4},x]+58/3 \[Pi]^4 HPL[{-3,-2},x]+672 \[Pi]^2 HPL[{-2,-5},x]+189/10 \[Pi]^4 HPL[{-2,-3},x]-487/180 \[Pi]^6 HPL[{-2,-1},x]+251/105 \[Pi]^6 HPL[{-2,0},x]+512 \[Pi]^2 HPL[{-1,-6},x]+1301/90 \[Pi]^4 HPL[{-1,-4},x]-661/315 \[Pi]^6 HPL[{-1,-2},x]-1408 HPL[{-7,0,0},x]-846 \[Pi]^2 HPL[{-5,-1,-1},x]+786 \[Pi]^2 HPL[{-5,-1,0},x]-602 \[Pi]^2 HPL[{-5,0,0},x]-828 \[Pi]^2 HPL[{-4,-2,-1},x]+748 \[Pi]^2 HPL[{-4,-2,0},x]-762 \[Pi]^2 HPL[{-4,-1,-2},x]-746 \[Pi]^2 HPL[{-3,-3,-1},x]+2026/3 \[Pi]^2 HPL[{-3,-3,0},x]-726 \[Pi]^2 HPL[{-3,-2,-2},x]-656 \[Pi]^2 HPL[{-3,-1,-3},x]-1511/90 \[Pi]^4 HPL[{-3,-1,-1},x]+1501/90 \[Pi]^4 HPL[{-3,-1,0},x]-391/45 \[Pi]^4 HPL[{-3,0,0},x]-762 \[Pi]^2 HPL[{-2,-4,-1},x]+670 \[Pi]^2 HPL[{-2,-4,0},x]-714 \[Pi]^2 HPL[{-2,-3,-2},x]-696 \[Pi]^2 HPL[{-2,-2,-3},x]-271/15 \[Pi]^4 HPL[{-2,-2,-1},x]+179/10 \[Pi]^4 HPL[{-2,-2,0},x]-600 \[Pi]^2 HPL[{-2,-1,-4},x]-244/15 \[Pi]^4 HPL[{-2,-1,-2},x]-570 \[Pi]^2 HPL[{-1,-5,-1},x]+510 \[Pi]^2 HPL[{-1,-5,0},x]-546 \[Pi]^2 HPL[{-1,-4,-2},x]-512 \[Pi]^2 HPL[{-1,-3,-3},x]-1187/90 \[Pi]^4 HPL[{-1,-3,-1},x]+1177/90 \[Pi]^4 HPL[{-1,-3,0},x]-504 \[Pi]^2 HPL[{-1,-2,-4},x]-208/15 \[Pi]^4 HPL[{-1,-2,-2},x]-432 \[Pi]^2 HPL[{-1,-1,-5},x]-205/18 \[Pi]^4 HPL[{-1,-1,-3},x]+(2809 \[Pi]^6 HPL[{-1,-1,-1},x])/1260-1109/504 \[Pi]^6 HPL[{-1,-1,0},x]+(21823 \[Pi]^6 HPL[{-1,0,0},x])/7560-(5749 \[Pi]^6 HPL[{0,0,0},x])/1890+1708 HPL[{-6,-1,0,0},x]-2560 HPL[{-6,0,0,0},x]+1596 HPL[{-5,-2,0,0},x]+1504 HPL[{-4,-3,0,0},x]+778 \[Pi]^2 HPL[{-4,-1,-1,-1},x]-2258/3 \[Pi]^2 HPL[{-4,-1,-1,0},x]+1924/3 \[Pi]^2 HPL[{-4,-1,0,0},x]-1520/3 \[Pi]^2 HPL[{-4,0,0,0},x]+1360 HPL[{-3,-4,0,0},x]+744 \[Pi]^2 HPL[{-3,-2,-1,-1},x]-712 \[Pi]^2 HPL[{-3,-2,-1,0},x]+592 \[Pi]^2 HPL[{-3,-2,0,0},x]+684 \[Pi]^2 HPL[{-3,-1,-2,-1},x]-652 \[Pi]^2 HPL[{-3,-1,-2,0},x]+654 \[Pi]^2 HPL[{-3,-1,-1,-2},x]+1344 HPL[{-2,-5,0,0},x]+738 \[Pi]^2 HPL[{-2,-3,-1,-1},x]-702 \[Pi]^2 HPL[{-2,-3,-1,0},x]+574 \[Pi]^2 HPL[{-2,-3,0,0},x]+744 \[Pi]^2 HPL[{-2,-2,-2,-1},x]-688 \[Pi]^2 HPL[{-2,-2,-2,0},x]+690 \[Pi]^2 HPL[{-2,-2,-1,-2},x]+630 \[Pi]^2 HPL[{-2,-1,-3,-1},x]-594 \[Pi]^2 HPL[{-2,-1,-3,0},x]+618 \[Pi]^2 HPL[{-2,-1,-2,-2},x]+576 \[Pi]^2 HPL[{-2,-1,-1,-3},x]+437/30 \[Pi]^4 HPL[{-2,-1,-1,-1},x]-437/30 \[Pi]^4 HPL[{-2,-1,-1,0},x]+35/6 \[Pi]^4 HPL[{-2,-1,0,0},x]-34/15 \[Pi]^4 HPL[{-2,0,0,0},x]+1024 HPL[{-1,-6,0,0},x]+562 \[Pi]^2 HPL[{-1,-4,-1,-1},x]-1610/3 \[Pi]^2 HPL[{-1,-4,-1,0},x]+1330/3 \[Pi]^2 HPL[{-1,-4,0,0},x]+540 \[Pi]^2 HPL[{-1,-3,-2,-1},x]-508 \[Pi]^2 HPL[{-1,-3,-2,0},x]+510 \[Pi]^2 HPL[{-1,-3,-1,-2},x]+534 \[Pi]^2 HPL[{-1,-2,-3,-1},x]-498 \[Pi]^2 HPL[{-1,-2,-3,0},x]+522 \[Pi]^2 HPL[{-1,-2,-2,-2},x]+480 \[Pi]^2 HPL[{-1,-2,-1,-3},x]+73/6 \[Pi]^4 HPL[{-1,-2,-1,-1},x]-73/6 \[Pi]^4 HPL[{-1,-2,-1,0},x]+16/3 \[Pi]^4 HPL[{-1,-2,0,0},x]+454 \[Pi]^2 HPL[{-1,-1,-4,-1},x]-1286/3 \[Pi]^2 HPL[{-1,-1,-4,0},x]+438 \[Pi]^2 HPL[{-1,-1,-3,-2},x]+432 \[Pi]^2 HPL[{-1,-1,-2,-3},x]+329/30 \[Pi]^4 HPL[{-1,-1,-2,-1},x]-329/30 \[Pi]^4 HPL[{-1,-1,-2,0},x]+400 \[Pi]^2 HPL[{-1,-1,-1,-4},x]+311/30 \[Pi]^4 HPL[{-1,-1,-1,-2},x]-1692 HPL[{-5,-1,-1,0,0},x]+3024 HPL[{-5,-1,0,0,0},x]-3456 HPL[{-5,0,0,0,0},x]-1656 HPL[{-4,-2,-1,0,0},x]+2832 HPL[{-4,-2,0,0,0},x]-1524 HPL[{-4,-1,-2,0,0},x]-1492 HPL[{-3,-3,-1,0,0},x]+2560 HPL[{-3,-3,0,0,0},x]-1452 HPL[{-3,-2,-2,0,0},x]-1312 HPL[{-3,-1,-3,0,0},x]-658 \[Pi]^2 HPL[{-3,-1,-1,-1,-1},x]+1946/3 \[Pi]^2 HPL[{-3,-1,-1,-1,0},x]-1732/3 \[Pi]^2 HPL[{-3,-1,-1,0,0},x]+1496/3 \[Pi]^2 HPL[{-3,-1,0,0,0},x]-1240/3 \[Pi]^2 HPL[{-3,0,0,0,0},x]-1524 HPL[{-2,-4,-1,0,0},x]+2496 HPL[{-2,-4,0,0,0},x]-1428 HPL[{-2,-3,-2,0,0},x]-1392 HPL[{-2,-2,-3,0,0},x]-696 \[Pi]^2 HPL[{-2,-2,-1,-1,-1},x]+680 \[Pi]^2 HPL[{-2,-2,-1,-1,0},x]-594 \[Pi]^2 HPL[{-2,-2,-1,0,0},x]+496 \[Pi]^2 HPL[{-2,-2,0,0,0},x]-1200 HPL[{-2,-1,-4,0,0},x]-624 \[Pi]^2 HPL[{-2,-1,-2,-1,-1},x]+608 \[Pi]^2 HPL[{-2,-1,-2,-1,0},x]-528 \[Pi]^2 HPL[{-2,-1,-2,0,0},x]-588 \[Pi]^2 HPL[{-2,-1,-1,-2,-1},x]+572 \[Pi]^2 HPL[{-2,-1,-1,-2,0},x]-570 \[Pi]^2 HPL[{-2,-1,-1,-1,-2},x]-1140 HPL[{-1,-5,-1,0,0},x]+1920 HPL[{-1,-5,0,0,0},x]-1092 HPL[{-1,-4,-2,0,0},x]-1024 HPL[{-1,-3,-3,0,0},x]-514 \[Pi]^2 HPL[{-1,-3,-1,-1,-1},x]+1514/3 \[Pi]^2 HPL[{-1,-3,-1,-1,0},x]-1336/3 \[Pi]^2 HPL[{-1,-3,-1,0,0},x]+1136/3 \[Pi]^2 HPL[{-1,-3,0,0,0},x]-1008 HPL[{-1,-2,-4,0,0},x]-528 \[Pi]^2 HPL[{-1,-2,-2,-1,-1},x]+512 \[Pi]^2 HPL[{-1,-2,-2,-1,0},x]-440 \[Pi]^2 HPL[{-1,-2,-2,0,0},x]-492 \[Pi]^2 HPL[{-1,-2,-1,-2,-1},x]+476 \[Pi]^2 HPL[{-1,-2,-1,-2,0},x]-474 \[Pi]^2 HPL[{-1,-2,-1,-1,-2},x]-864 HPL[{-1,-1,-5,0,0},x]-442 \[Pi]^2 HPL[{-1,-1,-3,-1,-1},x]+1298/3 \[Pi]^2 HPL[{-1,-1,-3,-1,0},x]-1138/3 \[Pi]^2 HPL[{-1,-1,-3,0,0},x]-444 \[Pi]^2 HPL[{-1,-1,-2,-2,-1},x]+428 \[Pi]^2 HPL[{-1,-1,-2,-2,0},x]-426 \[Pi]^2 HPL[{-1,-1,-2,-1,-2},x]-406 \[Pi]^2 HPL[{-1,-1,-1,-3,-1},x]+1190/3 \[Pi]^2 HPL[{-1,-1,-1,-3,0},x]-402 \[Pi]^2 HPL[{-1,-1,-1,-2,-2},x]-388 \[Pi]^2 HPL[{-1,-1,-1,-1,-3},x]-1751/180 \[Pi]^4 HPL[{-1,-1,-1,-1,-1},x]+439/45 \[Pi]^4 HPL[{-1,-1,-1,-1,0},x]-509/180 \[Pi]^4 HPL[{-1,-1,-1,0,0},x]-131/45 \[Pi]^4 HPL[{-1,-1,0,0,0},x]+259/45 \[Pi]^4 HPL[{-1,0,0,0,0},x]-16/9 \[Pi]^4 HPL[{0,0,0,0,0},x]+1556 HPL[{-4,-1,-1,-1,0,0},x]-2960 HPL[{-4,-1,-1,0,0,0},x]+3984 HPL[{-4,-1,0,0,0,0},x]-4096 HPL[{-4,0,0,0,0,0},x]+1488 HPL[{-3,-2,-1,-1,0,0},x]-2784 HPL[{-3,-2,-1,0,0,0},x]+3600 HPL[{-3,-2,0,0,0,0},x]+1368 HPL[{-3,-1,-2,-1,0,0},x]-2544 HPL[{-3,-1,-2,0,0,0},x]+1308 HPL[{-3,-1,-1,-2,0,0},x]+1476 HPL[{-2,-3,-1,-1,0,0},x]-2736 HPL[{-2,-3,-1,0,0,0},x]+3456 HPL[{-2,-3,0,0,0,0},x]+1488 HPL[{-2,-2,-2,-1,0,0},x]-2640 HPL[{-2,-2,-2,0,0,0},x]+1380 HPL[{-2,-2,-1,-2,0,0},x]+1260 HPL[{-2,-1,-3,-1,0,0},x]-2304 HPL[{-2,-1,-3,0,0,0},x]+1236 HPL[{-2,-1,-2,-2,0,0},x]+1152 HPL[{-2,-1,-1,-3,0,0},x]+570 \[Pi]^2 HPL[{-2,-1,-1,-1,-1,-1},x]-566 \[Pi]^2 HPL[{-2,-1,-1,-1,-1,0},x]+512 \[Pi]^2 HPL[{-2,-1,-1,-1,0,0},x]-456 \[Pi]^2 HPL[{-2,-1,-1,0,0,0},x]+400 \[Pi]^2 HPL[{-2,-1,0,0,0,0},x]-352 \[Pi]^2 HPL[{-2,0,0,0,0,0},x]+1124 HPL[{-1,-4,-1,-1,0,0},x]-2096 HPL[{-1,-4,-1,0,0,0},x]+2688 HPL[{-1,-4,0,0,0,0},x]+1080 HPL[{-1,-3,-2,-1,0,0},x]-1968 HPL[{-1,-3,-2,0,0,0},x]+1020 HPL[{-1,-3,-1,-2,0,0},x]+1068 HPL[{-1,-2,-3,-1,0,0},x]-1920 HPL[{-1,-2,-3,0,0,0},x]+1044 HPL[{-1,-2,-2,-2,0,0},x]+960 HPL[{-1,-2,-1,-3,0,0},x]+474 \[Pi]^2 HPL[{-1,-2,-1,-1,-1,-1},x]-470 \[Pi]^2 HPL[{-1,-2,-1,-1,-1,0},x]+424 \[Pi]^2 HPL[{-1,-2,-1,-1,0,0},x]-376 \[Pi]^2 HPL[{-1,-2,-1,0,0,0},x]+328 \[Pi]^2 HPL[{-1,-2,0,0,0,0},x]+908 HPL[{-1,-1,-4,-1,0,0},x]-1664 HPL[{-1,-1,-4,0,0,0},x]+876 HPL[{-1,-1,-3,-2,0,0},x]+864 HPL[{-1,-1,-2,-3,0,0},x]+426 \[Pi]^2 HPL[{-1,-1,-2,-1,-1,-1},x]-422 \[Pi]^2 HPL[{-1,-1,-2,-1,-1,0},x]+380 \[Pi]^2 HPL[{-1,-1,-2,-1,0,0},x]-336 \[Pi]^2 HPL[{-1,-1,-2,0,0,0},x]+800 HPL[{-1,-1,-1,-4,0,0},x]+402 \[Pi]^2 HPL[{-1,-1,-1,-2,-1,-1},x]-398 \[Pi]^2 HPL[{-1,-1,-1,-2,-1,0},x]+358 \[Pi]^2 HPL[{-1,-1,-1,-2,0,0},x]+390 \[Pi]^2 HPL[{-1,-1,-1,-1,-2,-1},x]-386 \[Pi]^2 HPL[{-1,-1,-1,-1,-2,0},x]+384 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-2},x]-1316 HPL[{-3,-1,-1,-1,-1,0,0},x]+2576 HPL[{-3,-1,-1,-1,0,0,0},x]-3696 HPL[{-3,-1,-1,0,0,0,0},x]+4480 HPL[{-3,-1,0,0,0,0,0},x]-4480 HPL[{-3,0,0,0,0,0,0},x]-1392 HPL[{-2,-2,-1,-1,-1,0,0},x]+2688 HPL[{-2,-2,-1,-1,0,0,0},x]-3744 HPL[{-2,-2,-1,0,0,0,0},x]+4224 HPL[{-2,-2,0,0,0,0,0},x]-1248 HPL[{-2,-1,-2,-1,-1,0,0},x]+2400 HPL[{-2,-1,-2,-1,0,0,0},x]-3312 HPL[{-2,-1,-2,0,0,0,0},x]-1176 HPL[{-2,-1,-1,-2,-1,0,0},x]+2256 HPL[{-2,-1,-1,-2,0,0,0},x]-1140 HPL[{-2,-1,-1,-1,-2,0,0},x]-1028 HPL[{-1,-3,-1,-1,-1,0,0},x]+2000 HPL[{-1,-3,-1,-1,0,0,0},x]-2832 HPL[{-1,-3,-1,0,0,0,0},x]+3328 HPL[{-1,-3,0,0,0,0,0},x]-1056 HPL[{-1,-2,-2,-1,-1,0,0},x]+2016 HPL[{-1,-2,-2,-1,0,0,0},x]-2736 HPL[{-1,-2,-2,0,0,0,0},x]-984 HPL[{-1,-2,-1,-2,-1,0,0},x]+1872 HPL[{-1,-2,-1,-2,0,0,0},x]-948 HPL[{-1,-2,-1,-1,-2,0,0},x]-884 HPL[{-1,-1,-3,-1,-1,0,0},x]+1712 HPL[{-1,-1,-3,-1,0,0,0},x]-2400 HPL[{-1,-1,-3,0,0,0,0},x]-888 HPL[{-1,-1,-2,-2,-1,0,0},x]+1680 HPL[{-1,-1,-2,-2,0,0,0},x]-852 HPL[{-1,-1,-2,-1,-2,0,0},x]-812 HPL[{-1,-1,-1,-3,-1,0,0},x]+1568 HPL[{-1,-1,-1,-3,0,0,0},x]-804 HPL[{-1,-1,-1,-2,-2,0,0},x]-776 HPL[{-1,-1,-1,-1,-3,0,0},x]-383 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1,-1},x]+1147/3 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1,0},x]-1049/3 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,0,0},x]+952/3 \[Pi]^2 HPL[{-1,-1,-1,-1,0,0,0},x]-860/3 \[Pi]^2 HPL[{-1,-1,-1,0,0,0,0},x]+784/3 \[Pi]^2 HPL[{-1,-1,0,0,0,0,0},x]-752/3 \[Pi]^2 HPL[{-1,0,0,0,0,0,0},x]+832/3 \[Pi]^2 HPL[{0,0,0,0,0,0,0},x]+1140 HPL[{-2,-1,-1,-1,-1,-1,0,0},x]-2256 HPL[{-2,-1,-1,-1,-1,0,0,0},x]+3312 HPL[{-2,-1,-1,-1,0,0,0,0},x]-4224 HPL[{-2,-1,-1,0,0,0,0,0},x]+4800 HPL[{-2,-1,0,0,0,0,0,0},x]-4608 HPL[{-2,0,0,0,0,0,0,0},x]+948 HPL[{-1,-2,-1,-1,-1,-1,0,0},x]-1872 HPL[{-1,-2,-1,-1,-1,0,0,0},x]+2736 HPL[{-1,-2,-1,-1,0,0,0,0},x]-3456 HPL[{-1,-2,-1,0,0,0,0,0},x]+3840 HPL[{-1,-2,0,0,0,0,0,0},x]+852 HPL[{-1,-1,-2,-1,-1,-1,0,0},x]-1680 HPL[{-1,-1,-2,-1,-1,0,0,0},x]+2448 HPL[{-1,-1,-2,-1,0,0,0,0},x]-3072 HPL[{-1,-1,-2,0,0,0,0,0},x]+804 HPL[{-1,-1,-1,-2,-1,-1,0,0},x]-1584 HPL[{-1,-1,-1,-2,-1,0,0,0},x]+2304 HPL[{-1,-1,-1,-2,0,0,0,0},x]+780 HPL[{-1,-1,-1,-1,-2,-1,0,0},x]-1536 HPL[{-1,-1,-1,-1,-2,0,0,0},x]+768 HPL[{-1,-1,-1,-1,-1,-2,0,0},x]-766 HPL[{-1,-1,-1,-1,-1,-1,-1,0,0},x]+1528 HPL[{-1,-1,-1,-1,-1,-1,0,0,0},x]-2280 HPL[{-1,-1,-1,-1,-1,0,0,0,0},x]+3008 HPL[{-1,-1,-1,-1,0,0,0,0,0},x]-3680 HPL[{-1,-1,-1,0,0,0,0,0,0},x]+4224 HPL[{-1,-1,0,0,0,0,0,0,0},x]-4480 HPL[{-1,0,0,0,0,0,0,0,0},x]+4096 HPL[{0,0,0,0,0,0,0,0,0},x]-384 MZV[{2,7}]-368 MZV[{3,6}]-528 MZV[{4,5}]-612 MZV[{5,4}]-404 MZV[{6,3}]-588 MZV[{7,2}]-16 MZV[{2,1,6}]-256 MZV[{2,2,5}]-192 MZV[{2,3,4}]-112 MZV[{2,4,3}]-304 MZV[{2,5,2}]-880 MZV[{2,6,1}]-112 MZV[{3,1,5}]-216 MZV[{3,2,4}]-48 MZV[{3,3,3}]-184 MZV[{3,4,2}]-1024 MZV[{3,5,1}]-180 MZV[{4,1,4}]-168 MZV[{4,2,3}]-252 MZV[{4,3,2}]-1044 MZV[{4,4,1}]-148 MZV[{5,1,3}]-436 MZV[{5,2,2}]-1120 MZV[{5,3,1}]+20 MZV[{6,1,2}]-1000 MZV[{6,2,1}]-928 MZV[{7,1,1}]-80 MZV[{2,1,1,5}]+24 MZV[{2,1,2,4}]+48 MZV[{2,1,3,3}]-8 MZV[{2,1,4,2}]-128 MZV[{2,1,5,1}]-72 MZV[{2,2,1,4}]-96 MZV[{2,2,2,3}]-200 MZV[{2,2,3,2}]-264 MZV[{2,2,4,1}]-48 MZV[{2,3,1,3}]-200 MZV[{2,3,2,2}]-288 MZV[{2,3,3,1}]-8 MZV[{2,4,1,2}]-200 MZV[{2,4,2,1}]-80 MZV[{2,5,1,1}]-84 MZV[{3,1,1,4}]+8 MZV[{3,1,2,3}]-60 MZV[{3,1,3,2}]-228 MZV[{3,1,4,1}]-40 MZV[{3,2,1,3}]-204 MZV[{3,2,2,2}]-376 MZV[{3,2,3,1}]+36 MZV[{3,3,1,2}]-300 MZV[{3,3,2,1}]-84 MZV[{3,4,1,1}]-84 MZV[{4,1,1,3}]-120 MZV[{4,1,2,2}]-264 MZV[{4,1,3,1}]+24 MZV[{4,2,1,2}]-300 MZV[{4,2,2,1}]-84 MZV[{4,3,1,1}]-152 MZV[{5,1,1,2}]-200 MZV[{5,1,2,1}]-152 MZV[{5,2,1,1}]+472 MZV[{6,1,1,1}]-12 MZV[{2,1,1,1,4}]-40 MZV[{2,1,1,2,3}]-68 MZV[{2,1,1,3,2}]-60 MZV[{2,1,1,4,1}]+8 MZV[{2,1,2,1,3}]-20 MZV[{2,1,2,2,2}]-40 MZV[{2,1,2,3,1}]+28 MZV[{2,1,3,1,2}]-20 MZV[{2,1,3,2,1}]-12 MZV[{2,1,4,1,1}]-40 MZV[{2,2,1,1,3}]-68 MZV[{2,2,1,2,2}]-40 MZV[{2,2,1,3,1}]-20 MZV[{2,2,2,1,2}]-20 MZV[{2,2,2,2,1}]-40 MZV[{2,2,3,1,1}]-68 MZV[{2,3,1,1,2}]-20 MZV[{2,3,1,2,1}]-68 MZV[{2,3,2,1,1}]-60 MZV[{2,4,1,1,1}]-20 MZV[{3,1,1,1,3}]-76 MZV[{3,1,1,2,2}]-80 MZV[{3,1,1,3,1}]+20 MZV[{3,1,2,1,2}]-40 MZV[{3,1,2,2,1}]-20 MZV[{3,1,3,1,1}]-76 MZV[{3,2,1,1,2}]-40 MZV[{3,2,1,2,1}]-76 MZV[{3,2,2,1,1}]-80 MZV[{3,3,1,1,1}]-24 MZV[{4,1,1,1,2}]-60 MZV[{4,1,1,2,1}]-24 MZV[{4,1,2,1,1}]-60 MZV[{4,2,1,1,1}]-792 MZV[{5,1,1,1,1}]-12 MZV[{2,1,1,1,1,3}]-12 MZV[{2,1,1,1,2,2}]-12 MZV[{2,1,1,2,1,2}]-12 MZV[{2,1,1,3,1,1}]-12 MZV[{2,1,2,1,1,2}]-12 MZV[{2,1,2,2,1,1}]-12 MZV[{2,2,1,1,1,2}]-12 MZV[{2,2,1,2,1,1}]-12 MZV[{2,3,1,1,1,1}]-24 MZV[{3,1,1,1,1,2}]-24 MZV[{3,1,1,2,1,1}]-24 MZV[{3,2,1,1,1,1}]+740 MZV[{4,1,1,1,1,1}]+(87611 \[Pi]^6 Zeta[3])/22680+1708 HPL[{-6},x] Zeta[3]-2120/3 \[Pi]^2 HPL[{-4},x] Zeta[3]-262/9 \[Pi]^4 HPL[{-2},x] Zeta[3]-1692 HPL[{-5,-1},x] Zeta[3]+1524 HPL[{-5,0},x] Zeta[3]-1656 HPL[{-4,-2},x] Zeta[3]-1492 HPL[{-3,-3},x] Zeta[3]+2348/3 \[Pi]^2 HPL[{-3,-1},x] Zeta[3]-5896/9 \[Pi]^2 HPL[{-3,0},x] Zeta[3]-1524 HPL[{-2,-4},x] Zeta[3]+728 \[Pi]^2 HPL[{-2,-2},x] Zeta[3]-1140 HPL[{-1,-5},x] Zeta[3]+1736/3 \[Pi]^2 HPL[{-1,-3},x] Zeta[3]+11311/540 \[Pi]^4 HPL[{-1,-1},x] Zeta[3]-2233/108 \[Pi]^4 HPL[{-1,0},x] Zeta[3]+2461/135 \[Pi]^4 HPL[{0,0},x] Zeta[3]+1556 HPL[{-4,-1,-1},x] Zeta[3]-1468 HPL[{-4,-1,0},x] Zeta[3]+212/3 HPL[{-4,0,0},x] Zeta[3]+1488 HPL[{-3,-2,-1},x] Zeta[3]-1368 HPL[{-3,-2,0},x] Zeta[3]+1368 HPL[{-3,-1,-2},x] Zeta[3]+1476 HPL[{-2,-3,-1},x] Zeta[3]-1356 HPL[{-2,-3,0},x] Zeta[3]+1488 HPL[{-2,-2,-2},x] Zeta[3]+1260 HPL[{-2,-1,-3},x] Zeta[3]-740 \[Pi]^2 HPL[{-2,-1,-1},x] Zeta[3]+2044/3 \[Pi]^2 HPL[{-2,-1,0},x] Zeta[3]-1594/3 \[Pi]^2 HPL[{-2,0,0},x] Zeta[3]+1124 HPL[{-1,-4,-1},x] Zeta[3]-1036 HPL[{-1,-4,0},x] Zeta[3]+1080 HPL[{-1,-3,-2},x] Zeta[3]+1068 HPL[{-1,-2,-3},x] Zeta[3]-604 \[Pi]^2 HPL[{-1,-2,-1},x] Zeta[3]+1636/3 \[Pi]^2 HPL[{-1,-2,0},x] Zeta[3]+908 HPL[{-1,-1,-4},x] Zeta[3]-536 \[Pi]^2 HPL[{-1,-1,-2},x] Zeta[3]-1316 HPL[{-3,-1,-1,-1},x] Zeta[3]+1276 HPL[{-3,-1,-1,0},x] Zeta[3]+676/3 HPL[{-3,-1,0,0},x] Zeta[3]-3232/3 HPL[{-3,0,0,0},x] Zeta[3]-1392 HPL[{-2,-2,-1,-1},x] Zeta[3]+1320 HPL[{-2,-2,-1,0},x] Zeta[3]+100 HPL[{-2,-2,0,0},x] Zeta[3]-1248 HPL[{-2,-1,-2,-1},x] Zeta[3]+1176 HPL[{-2,-1,-2,0},x] Zeta[3]-1176 HPL[{-2,-1,-1,-2},x] Zeta[3]-1028 HPL[{-1,-3,-1,-1},x] Zeta[3]+988 HPL[{-1,-3,-1,0},x] Zeta[3]+388/3 HPL[{-1,-3,0,0},x] Zeta[3]-1056 HPL[{-1,-2,-2,-1},x] Zeta[3]+984 HPL[{-1,-2,-2,0},x] Zeta[3]-984 HPL[{-1,-2,-1,-2},x] Zeta[3]-884 HPL[{-1,-1,-3,-1},x] Zeta[3]+844 HPL[{-1,-1,-3,0},x] Zeta[3]-888 HPL[{-1,-1,-2,-2},x] Zeta[3]-812 HPL[{-1,-1,-1,-3},x] Zeta[3]+1588/3 \[Pi]^2 HPL[{-1,-1,-1,-1},x] Zeta[3]-4655/9 \[Pi]^2 HPL[{-1,-1,-1,0},x] Zeta[3]+4144/9 \[Pi]^2 HPL[{-1,-1,0,0},x] Zeta[3]-3620/9 \[Pi]^2 HPL[{-1,0,0,0},x] Zeta[3]+3184/9 \[Pi]^2 HPL[{0,0,0,0},x] Zeta[3]+1140 HPL[{-2,-1,-1,-1,-1},x] Zeta[3]-1116 HPL[{-2,-1,-1,-1,0},x] Zeta[3]-292 HPL[{-2,-1,-1,0,0},x] Zeta[3]+1408 HPL[{-2,-1,0,0,0},x] Zeta[3]-1776 HPL[{-2,0,0,0,0},x] Zeta[3]+948 HPL[{-1,-2,-1,-1,-1},x] Zeta[3]-924 HPL[{-1,-2,-1,-1,0},x] Zeta[3]-228 HPL[{-1,-2,-1,0,0},x] Zeta[3]+1088 HPL[{-1,-2,0,0,0},x] Zeta[3]+852 HPL[{-1,-1,-2,-1,-1},x] Zeta[3]-828 HPL[{-1,-1,-2,-1,0},x] Zeta[3]-196 HPL[{-1,-1,-2,0,0},x] Zeta[3]+804 HPL[{-1,-1,-1,-2,-1},x] Zeta[3]-780 HPL[{-1,-1,-1,-2,0},x] Zeta[3]+780 HPL[{-1,-1,-1,-1,-2},x] Zeta[3]-766 HPL[{-1,-1,-1,-1,-1,-1},x] Zeta[3]+758 HPL[{-1,-1,-1,-1,-1,0},x] Zeta[3]+728/3 HPL[{-1,-1,-1,-1,0,0},x] Zeta[3]-3560/3 HPL[{-1,-1,-1,0,0,0},x] Zeta[3]+1984 HPL[{-1,-1,0,0,0,0},x] Zeta[3]-7264/3 HPL[{-1,0,0,0,0,0},x] Zeta[3]+6016/3 HPL[{0,0,0,0,0,0},x] Zeta[3]+4372/3 HPL[{-3},x] Zeta[3]^2-5093/18 \[Pi]^2 HPL[{-1},x] Zeta[3]^2+5297/27 \[Pi]^2 HPL[{0},x] Zeta[3]^2-1384 HPL[{-2,-1},x] Zeta[3]^2+1206 HPL[{-2,0},x] Zeta[3]^2-1128 HPL[{-1,-2},x] Zeta[3]^2+2981/3 HPL[{-1,-1,-1},x] Zeta[3]^2-2806/3 HPL[{-1,-1,0},x] Zeta[3]^2+3652/9 HPL[{-1,0,0},x] Zeta[3]^2-2440/9 HPL[{0,0,0},x] Zeta[3]^2-(42430 Zeta[3]^3)/81+1054/15 \[Pi]^4 Zeta[5]+1502 HPL[{-4},x] Zeta[5]-3449/5 \[Pi]^2 HPL[{-2},x] Zeta[5]-1298 HPL[{-3,-1},x] Zeta[5]+1036 HPL[{-3,0},x] Zeta[5]-1362 HPL[{-2,-2},x] Zeta[5]-1010 HPL[{-1,-3},x] Zeta[5]+3132/5 \[Pi]^2 HPL[{-1,-1},x] Zeta[5]-8657/15 \[Pi]^2 HPL[{-1,0},x] Zeta[5]+7192/15 \[Pi]^2 HPL[{0,0},x] Zeta[5]+1134 HPL[{-2,-1,-1},x] Zeta[5]-972 HPL[{-2,-1,0},x] Zeta[5]-1668/5 HPL[{-2,0,0},x] Zeta[5]+942 HPL[{-1,-2,-1},x] Zeta[5]-780 HPL[{-1,-2,0},x] Zeta[5]+846 HPL[{-1,-1,-2},x] Zeta[5]-766 HPL[{-1,-1,-1,-1},x] Zeta[5]+710 HPL[{-1,-1,-1,0},x] Zeta[5]+2424/5 HPL[{-1,-1,0,0},x] Zeta[5]-1400 HPL[{-1,0,0,0},x] Zeta[5]+7936/5 HPL[{0,0,0,0},x] Zeta[5]+30922/15 HPL[{-1},x] Zeta[3] Zeta[5]-20924/15 HPL[{0},x] Zeta[3] Zeta[5]+31079/21 \[Pi]^2 Zeta[7]+1044 HPL[{-2},x] Zeta[7]-742 HPL[{-1,-1},x] Zeta[7]+254 HPL[{-1,0},x] Zeta[7]+9304/7 HPL[{0,0},x] Zeta[7]-(132134 Zeta[9])/9,-288 \[Pi]^2 HPL[{-7},x]-817/90 \[Pi]^4 HPL[{-5},x]+(1243 \[Pi]^6 HPL[{-3},x])/1890-48 HPLs8a HPL[{-1},x]+(65599 \[Pi]^8 HPL[{-1},x])/302400+48 HPLs8a HPL[{0},x]-(377 \[Pi]^8 HPL[{0},x])/1620+362 \[Pi]^2 HPL[{-6,-1},x]-874/3 \[Pi]^2 HPL[{-6,0},x]+338 \[Pi]^2 HPL[{-5,-2},x]+304 \[Pi]^2 HPL[{-4,-3},x]+81/10 \[Pi]^4 HPL[{-4,-1},x]-709/90 \[Pi]^4 HPL[{-4,0},x]+296 \[Pi]^2 HPL[{-3,-4},x]+79/9 \[Pi]^4 HPL[{-3,-2},x]+224 \[Pi]^2 HPL[{-2,-5},x]+63/10 \[Pi]^4 HPL[{-2,-3},x]-487/540 \[Pi]^6 HPL[{-2,-1},x]+251/315 \[Pi]^6 HPL[{-2,0},x]+304 \[Pi]^2 HPL[{-1,-6},x]+281/30 \[Pi]^4 HPL[{-1,-4},x]-(1457 \[Pi]^6 HPL[{-1,-2},x])/1890-576 HPL[{-7,0,0},x]-362 \[Pi]^2 HPL[{-5,-1,-1},x]+994/3 \[Pi]^2 HPL[{-5,-1,0},x]-730/3 \[Pi]^2 HPL[{-5,0,0},x]-340 \[Pi]^2 HPL[{-4,-2,-1},x]+908/3 \[Pi]^2 HPL[{-4,-2,0},x]-310 \[Pi]^2 HPL[{-4,-1,-2},x]-334 \[Pi]^2 HPL[{-3,-3,-1},x]+878/3 \[Pi]^2 HPL[{-3,-3,0},x]-322 \[Pi]^2 HPL[{-3,-2,-2},x]-280 \[Pi]^2 HPL[{-3,-1,-3},x]-65/9 \[Pi]^4 HPL[{-3,-1,-1},x]+43/6 \[Pi]^4 HPL[{-3,-1,0},x]-137/30 \[Pi]^4 HPL[{-3,0,0},x]-254 \[Pi]^2 HPL[{-2,-4,-1},x]+670/3 \[Pi]^2 HPL[{-2,-4,0},x]-238 \[Pi]^2 HPL[{-2,-3,-2},x]-232 \[Pi]^2 HPL[{-2,-2,-3},x]-271/45 \[Pi]^4 HPL[{-2,-2,-1},x]+179/30 \[Pi]^4 HPL[{-2,-2,0},x]-200 \[Pi]^2 HPL[{-2,-1,-4},x]-244/45 \[Pi]^4 HPL[{-2,-1,-2},x]-370 \[Pi]^2 HPL[{-1,-5,-1},x]+914/3 \[Pi]^2 HPL[{-1,-5,0},x]-346 \[Pi]^2 HPL[{-1,-4,-2},x]-312 \[Pi]^2 HPL[{-1,-3,-3},x]-371/45 \[Pi]^4 HPL[{-1,-3,-1},x]+727/90 \[Pi]^4 HPL[{-1,-3,0},x]-304 \[Pi]^2 HPL[{-1,-2,-4},x]-803/90 \[Pi]^4 HPL[{-1,-2,-2},x]-232 \[Pi]^2 HPL[{-1,-1,-5},x]-58/9 \[Pi]^4 HPL[{-1,-1,-3},x]+(3623 \[Pi]^6 HPL[{-1,-1,-1},x])/3780-(4493 \[Pi]^6 HPL[{-1,-1,0},x])/5040+(1447 \[Pi]^6 HPL[{-1,0,0},x])/1680-719/945 \[Pi]^6 HPL[{0,0,0},x]+724 HPL[{-6,-1,0,0},x]-1024 HPL[{-6,0,0,0},x]+676 HPL[{-5,-2,0,0},x]+608 HPL[{-4,-3,0,0},x]+318 \[Pi]^2 HPL[{-4,-1,-1,-1},x]-306 \[Pi]^2 HPL[{-4,-1,-1,0},x]+772/3 \[Pi]^2 HPL[{-4,-1,0,0},x]-592/3 \[Pi]^2 HPL[{-4,0,0,0},x]+592 HPL[{-3,-4,0,0},x]+332 \[Pi]^2 HPL[{-3,-2,-1,-1},x]-940/3 \[Pi]^2 HPL[{-3,-2,-1,0},x]+252 \[Pi]^2 HPL[{-3,-2,0,0},x]+296 \[Pi]^2 HPL[{-3,-1,-2,-1},x]-832/3 \[Pi]^2 HPL[{-3,-1,-2,0},x]+278 \[Pi]^2 HPL[{-3,-1,-1,-2},x]+448 HPL[{-2,-5,0,0},x]+246 \[Pi]^2 HPL[{-2,-3,-1,-1},x]-234 \[Pi]^2 HPL[{-2,-3,-1,0},x]+574/3 \[Pi]^2 HPL[{-2,-3,0,0},x]+248 \[Pi]^2 HPL[{-2,-2,-2,-1},x]-688/3 \[Pi]^2 HPL[{-2,-2,-2,0},x]+230 \[Pi]^2 HPL[{-2,-2,-1,-2},x]+210 \[Pi]^2 HPL[{-2,-1,-3,-1},x]-198 \[Pi]^2 HPL[{-2,-1,-3,0},x]+206 \[Pi]^2 HPL[{-2,-1,-2,-2},x]+192 \[Pi]^2 HPL[{-2,-1,-1,-3},x]+437/90 \[Pi]^4 HPL[{-2,-1,-1,-1},x]-437/90 \[Pi]^4 HPL[{-2,-1,-1,0},x]+35/18 \[Pi]^4 HPL[{-2,-1,0,0},x]-34/45 \[Pi]^4 HPL[{-2,0,0,0},x]+608 HPL[{-1,-6,0,0},x]+366 \[Pi]^2 HPL[{-1,-4,-1,-1},x]-338 \[Pi]^2 HPL[{-1,-4,-1,0},x]+766/3 \[Pi]^2 HPL[{-1,-4,0,0},x]+344 \[Pi]^2 HPL[{-1,-3,-2,-1},x]-928/3 \[Pi]^2 HPL[{-1,-3,-2,0},x]+314 \[Pi]^2 HPL[{-1,-3,-1,-2},x]+338 \[Pi]^2 HPL[{-1,-2,-3,-1},x]-898/3 \[Pi]^2 HPL[{-1,-2,-3,0},x]+326 \[Pi]^2 HPL[{-1,-2,-2,-2},x]+284 \[Pi]^2 HPL[{-1,-2,-1,-3},x]+1313/180 \[Pi]^4 HPL[{-1,-2,-1,-1},x]-109/15 \[Pi]^4 HPL[{-1,-2,-1,0},x]+89/20 \[Pi]^4 HPL[{-1,-2,0,0},x]+258 \[Pi]^2 HPL[{-1,-1,-4,-1},x]-230 \[Pi]^2 HPL[{-1,-1,-4,0},x]+242 \[Pi]^2 HPL[{-1,-1,-3,-2},x]+236 \[Pi]^2 HPL[{-1,-1,-2,-3},x]+1097/180 \[Pi]^4 HPL[{-1,-1,-2,-1},x]-91/15 \[Pi]^4 HPL[{-1,-1,-2,0},x]+204 \[Pi]^2 HPL[{-1,-1,-1,-4},x]+989/180 \[Pi]^4 HPL[{-1,-1,-1,-2},x]-724 HPL[{-5,-1,-1,0,0},x]+1264 HPL[{-5,-1,0,0,0},x]-1344 HPL[{-5,0,0,0,0},x]-680 HPL[{-4,-2,-1,0,0},x]+1136 HPL[{-4,-2,0,0,0},x]-620 HPL[{-4,-1,-2,0,0},x]-668 HPL[{-3,-3,-1,0,0},x]+1088 HPL[{-3,-3,0,0,0},x]-644 HPL[{-3,-2,-2,0,0},x]-560 HPL[{-3,-1,-3,0,0},x]-280 \[Pi]^2 HPL[{-3,-1,-1,-1,-1},x]+824/3 \[Pi]^2 HPL[{-3,-1,-1,-1,0},x]-242 \[Pi]^2 HPL[{-3,-1,-1,0,0},x]+616/3 \[Pi]^2 HPL[{-3,-1,0,0,0},x]-496/3 \[Pi]^2 HPL[{-3,0,0,0,0},x]-508 HPL[{-2,-4,-1,0,0},x]+832 HPL[{-2,-4,0,0,0},x]-476 HPL[{-2,-3,-2,0,0},x]-464 HPL[{-2,-2,-3,0,0},x]-232 \[Pi]^2 HPL[{-2,-2,-1,-1,-1},x]+680/3 \[Pi]^2 HPL[{-2,-2,-1,-1,0},x]-198 \[Pi]^2 HPL[{-2,-2,-1,0,0},x]+496/3 \[Pi]^2 HPL[{-2,-2,0,0,0},x]-400 HPL[{-2,-1,-4,0,0},x]-208 \[Pi]^2 HPL[{-2,-1,-2,-1,-1},x]+608/3 \[Pi]^2 HPL[{-2,-1,-2,-1,0},x]-176 \[Pi]^2 HPL[{-2,-1,-2,0,0},x]-196 \[Pi]^2 HPL[{-2,-1,-1,-2,-1},x]+572/3 \[Pi]^2 HPL[{-2,-1,-1,-2,0},x]-190 \[Pi]^2 HPL[{-2,-1,-1,-1,-2},x]-740 HPL[{-1,-5,-1,0,0},x]+1088 HPL[{-1,-5,0,0,0},x]-692 HPL[{-1,-4,-2,0,0},x]-624 HPL[{-1,-3,-3,0,0},x]-320 \[Pi]^2 HPL[{-1,-3,-1,-1,-1},x]+928/3 \[Pi]^2 HPL[{-1,-3,-1,-1,0},x]-790/3 \[Pi]^2 HPL[{-1,-3,-1,0,0},x]+208 \[Pi]^2 HPL[{-1,-3,0,0,0},x]-608 HPL[{-1,-2,-4,0,0},x]-334 \[Pi]^2 HPL[{-1,-2,-2,-1,-1},x]+950/3 \[Pi]^2 HPL[{-1,-2,-2,-1,0},x]-258 \[Pi]^2 HPL[{-1,-2,-2,0,0},x]-298 \[Pi]^2 HPL[{-1,-2,-1,-2,-1},x]+842/3 \[Pi]^2 HPL[{-1,-2,-1,-2,0},x]-280 \[Pi]^2 HPL[{-1,-2,-1,-1,-2},x]-464 HPL[{-1,-1,-5,0,0},x]-248 \[Pi]^2 HPL[{-1,-1,-3,-1,-1},x]+712/3 \[Pi]^2 HPL[{-1,-1,-3,-1,0},x]-592/3 \[Pi]^2 HPL[{-1,-1,-3,0,0},x]-250 \[Pi]^2 HPL[{-1,-1,-2,-2,-1},x]+698/3 \[Pi]^2 HPL[{-1,-1,-2,-2,0},x]-232 \[Pi]^2 HPL[{-1,-1,-2,-1,-2},x]-212 \[Pi]^2 HPL[{-1,-1,-1,-3,-1},x]+604/3 \[Pi]^2 HPL[{-1,-1,-1,-3,0},x]-208 \[Pi]^2 HPL[{-1,-1,-1,-2,-2},x]-194 \[Pi]^2 HPL[{-1,-1,-1,-1,-3},x]-587/120 \[Pi]^4 HPL[{-1,-1,-1,-1,-1},x]+883/180 \[Pi]^4 HPL[{-1,-1,-1,-1,0},x]-679/360 \[Pi]^4 HPL[{-1,-1,-1,0,0},x]+29/90 \[Pi]^4 HPL[{-1,-1,0,0,0},x]-211/90 \[Pi]^4 HPL[{-1,0,0,0,0},x]+116/45 \[Pi]^4 HPL[{0,0,0,0,0},x]+636 HPL[{-4,-1,-1,-1,0,0},x]-1200 HPL[{-4,-1,-1,0,0,0},x]+1584 HPL[{-4,-1,0,0,0,0},x]-1536 HPL[{-4,0,0,0,0,0},x]+664 HPL[{-3,-2,-1,-1,0,0},x]-1216 HPL[{-3,-2,-1,0,0,0},x]+1488 HPL[{-3,-2,0,0,0,0},x]+592 HPL[{-3,-1,-2,-1,0,0},x]-1072 HPL[{-3,-1,-2,0,0,0},x]+556 HPL[{-3,-1,-1,-2,0,0},x]+492 HPL[{-2,-3,-1,-1,0,0},x]-912 HPL[{-2,-3,-1,0,0,0},x]+1152 HPL[{-2,-3,0,0,0,0},x]+496 HPL[{-2,-2,-2,-1,0,0},x]-880 HPL[{-2,-2,-2,0,0,0},x]+460 HPL[{-2,-2,-1,-2,0,0},x]+420 HPL[{-2,-1,-3,-1,0,0},x]-768 HPL[{-2,-1,-3,0,0,0},x]+412 HPL[{-2,-1,-2,-2,0,0},x]+384 HPL[{-2,-1,-1,-3,0,0},x]+190 \[Pi]^2 HPL[{-2,-1,-1,-1,-1,-1},x]-566/3 \[Pi]^2 HPL[{-2,-1,-1,-1,-1,0},x]+512/3 \[Pi]^2 HPL[{-2,-1,-1,-1,0,0},x]-152 \[Pi]^2 HPL[{-2,-1,-1,0,0,0},x]+400/3 \[Pi]^2 HPL[{-2,-1,0,0,0,0},x]-352/3 \[Pi]^2 HPL[{-2,0,0,0,0,0},x]+732 HPL[{-1,-4,-1,-1,0,0},x]-1296 HPL[{-1,-4,-1,0,0,0},x]+1440 HPL[{-1,-4,0,0,0,0},x]+688 HPL[{-1,-3,-2,-1,0,0},x]-1168 HPL[{-1,-3,-2,0,0,0},x]+628 HPL[{-1,-3,-1,-2,0,0},x]+676 HPL[{-1,-2,-3,-1,0,0},x]-1120 HPL[{-1,-2,-3,0,0,0},x]+652 HPL[{-1,-2,-2,-2,0,0},x]+568 HPL[{-1,-2,-1,-3,0,0},x]+281 \[Pi]^2 HPL[{-1,-2,-1,-1,-1,-1},x]-829/3 \[Pi]^2 HPL[{-1,-2,-1,-1,-1,0},x]+245 \[Pi]^2 HPL[{-1,-2,-1,-1,0,0},x]-632/3 \[Pi]^2 HPL[{-1,-2,-1,0,0,0},x]+524/3 \[Pi]^2 HPL[{-1,-2,0,0,0,0},x]+516 HPL[{-1,-1,-4,-1,0,0},x]-864 HPL[{-1,-1,-4,0,0,0},x]+484 HPL[{-1,-1,-3,-2,0,0},x]+472 HPL[{-1,-1,-2,-3,0,0},x]+233 \[Pi]^2 HPL[{-1,-1,-2,-1,-1,-1},x]-685/3 \[Pi]^2 HPL[{-1,-1,-2,-1,-1,0},x]+201 \[Pi]^2 HPL[{-1,-1,-2,-1,0,0},x]-512/3 \[Pi]^2 HPL[{-1,-1,-2,0,0,0},x]+408 HPL[{-1,-1,-1,-4,0,0},x]+209 \[Pi]^2 HPL[{-1,-1,-1,-2,-1,-1},x]-613/3 \[Pi]^2 HPL[{-1,-1,-1,-2,-1,0},x]+179 \[Pi]^2 HPL[{-1,-1,-1,-2,0,0},x]+197 \[Pi]^2 HPL[{-1,-1,-1,-1,-2,-1},x]-577/3 \[Pi]^2 HPL[{-1,-1,-1,-1,-2,0},x]+191 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-2},x]-560 HPL[{-3,-1,-1,-1,-1,0,0},x]+1088 HPL[{-3,-1,-1,-1,0,0,0},x]-1536 HPL[{-3,-1,-1,0,0,0,0},x]+1792 HPL[{-3,-1,0,0,0,0,0},x]-1600 HPL[{-3,0,0,0,0,0,0},x]-464 HPL[{-2,-2,-1,-1,-1,0,0},x]+896 HPL[{-2,-2,-1,-1,0,0,0},x]-1248 HPL[{-2,-2,-1,0,0,0,0},x]+1408 HPL[{-2,-2,0,0,0,0,0},x]-416 HPL[{-2,-1,-2,-1,-1,0,0},x]+800 HPL[{-2,-1,-2,-1,0,0,0},x]-1104 HPL[{-2,-1,-2,0,0,0,0},x]-392 HPL[{-2,-1,-1,-2,-1,0,0},x]+752 HPL[{-2,-1,-1,-2,0,0,0},x]-380 HPL[{-2,-1,-1,-1,-2,0,0},x]-640 HPL[{-1,-3,-1,-1,-1,0,0},x]+1216 HPL[{-1,-3,-1,-1,0,0,0},x]-1632 HPL[{-1,-3,-1,0,0,0,0},x]+1664 HPL[{-1,-3,0,0,0,0,0},x]-668 HPL[{-1,-2,-2,-1,-1,0,0},x]+1232 HPL[{-1,-2,-2,-1,0,0,0},x]-1536 HPL[{-1,-2,-2,0,0,0,0},x]-596 HPL[{-1,-2,-1,-2,-1,0,0},x]+1088 HPL[{-1,-2,-1,-2,0,0,0},x]-560 HPL[{-1,-2,-1,-1,-2,0,0},x]-496 HPL[{-1,-1,-3,-1,-1,0,0},x]+928 HPL[{-1,-1,-3,-1,0,0,0},x]-1200 HPL[{-1,-1,-3,0,0,0,0},x]-500 HPL[{-1,-1,-2,-2,-1,0,0},x]+896 HPL[{-1,-1,-2,-2,0,0,0},x]-464 HPL[{-1,-1,-2,-1,-2,0,0},x]-424 HPL[{-1,-1,-1,-3,-1,0,0},x]+784 HPL[{-1,-1,-1,-3,0,0,0},x]-416 HPL[{-1,-1,-1,-2,-2,0,0},x]-388 HPL[{-1,-1,-1,-1,-3,0,0},x]-381/2 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1,-1},x]+379/2 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,-1,0},x]-1033/6 \[Pi]^2 HPL[{-1,-1,-1,-1,-1,0,0},x]+464/3 \[Pi]^2 HPL[{-1,-1,-1,-1,0,0,0},x]-138 \[Pi]^2 HPL[{-1,-1,-1,0,0,0,0},x]+376/3 \[Pi]^2 HPL[{-1,-1,0,0,0,0,0},x]-376/3 \[Pi]^2 HPL[{-1,0,0,0,0,0,0},x]+320/3 \[Pi]^2 HPL[{0,0,0,0,0,0,0},x]+380 HPL[{-2,-1,-1,-1,-1,-1,0,0},x]-752 HPL[{-2,-1,-1,-1,-1,0,0,0},x]+1104 HPL[{-2,-1,-1,-1,0,0,0,0},x]-1408 HPL[{-2,-1,-1,0,0,0,0,0},x]+1600 HPL[{-2,-1,0,0,0,0,0,0},x]-1536 HPL[{-2,0,0,0,0,0,0,0},x]+562 HPL[{-1,-2,-1,-1,-1,-1,0,0},x]-1096 HPL[{-1,-2,-1,-1,-1,0,0,0},x]+1560 HPL[{-1,-2,-1,-1,0,0,0,0},x]-1856 HPL[{-1,-2,-1,0,0,0,0,0},x]+1760 HPL[{-1,-2,0,0,0,0,0,0},x]+466 HPL[{-1,-1,-2,-1,-1,-1,0,0},x]-904 HPL[{-1,-1,-2,-1,-1,0,0,0},x]+1272 HPL[{-1,-1,-2,-1,0,0,0,0},x]-1472 HPL[{-1,-1,-2,0,0,0,0,0},x]+418 HPL[{-1,-1,-1,-2,-1,-1,0,0},x]-808 HPL[{-1,-1,-1,-2,-1,0,0,0},x]+1128 HPL[{-1,-1,-1,-2,0,0,0,0},x]+394 HPL[{-1,-1,-1,-1,-2,-1,0,0},x]-760 HPL[{-1,-1,-1,-1,-2,0,0,0},x]+382 HPL[{-1,-1,-1,-1,-1,-2,0,0},x]-381 HPL[{-1,-1,-1,-1,-1,-1,-1,0,0},x]+756 HPL[{-1,-1,-1,-1,-1,-1,0,0,0},x]-1116 HPL[{-1,-1,-1,-1,-1,0,0,0,0},x]+1440 HPL[{-1,-1,-1,-1,0,0,0,0,0},x]-1680 HPL[{-1,-1,-1,0,0,0,0,0,0},x]+1728 HPL[{-1,-1,0,0,0,0,0,0,0},x]-1344 HPL[{-1,0,0,0,0,0,0,0,0},x]+1024 HPL[{0,0,0,0,0,0,0,0,0},x]-192 MZV[{2,7}]-184 MZV[{3,6}]-264 MZV[{4,5}]-306 MZV[{5,4}]-202 MZV[{6,3}]-294 MZV[{7,2}]-8 MZV[{2,1,6}]-128 MZV[{2,2,5}]-96 MZV[{2,3,4}]-56 MZV[{2,4,3}]-152 MZV[{2,5,2}]-440 MZV[{2,6,1}]-56 MZV[{3,1,5}]-108 MZV[{3,2,4}]-24 MZV[{3,3,3}]-92 MZV[{3,4,2}]-512 MZV[{3,5,1}]-90 MZV[{4,1,4}]-84 MZV[{4,2,3}]-126 MZV[{4,3,2}]-522 MZV[{4,4,1}]-74 MZV[{5,1,3}]-218 MZV[{5,2,2}]-560 MZV[{5,3,1}]+10 MZV[{6,1,2}]-500 MZV[{6,2,1}]-464 MZV[{7,1,1}]-40 MZV[{2,1,1,5}]+12 MZV[{2,1,2,4}]+24 MZV[{2,1,3,3}]-4 MZV[{2,1,4,2}]-64 MZV[{2,1,5,1}]-36 MZV[{2,2,1,4}]-48 MZV[{2,2,2,3}]-100 MZV[{2,2,3,2}]-132 MZV[{2,2,4,1}]-24 MZV[{2,3,1,3}]-100 MZV[{2,3,2,2}]-144 MZV[{2,3,3,1}]-4 MZV[{2,4,1,2}]-100 MZV[{2,4,2,1}]-40 MZV[{2,5,1,1}]-42 MZV[{3,1,1,4}]+4 MZV[{3,1,2,3}]-30 MZV[{3,1,3,2}]-114 MZV[{3,1,4,1}]-20 MZV[{3,2,1,3}]-102 MZV[{3,2,2,2}]-188 MZV[{3,2,3,1}]+18 MZV[{3,3,1,2}]-150 MZV[{3,3,2,1}]-42 MZV[{3,4,1,1}]-42 MZV[{4,1,1,3}]-60 MZV[{4,1,2,2}]-132 MZV[{4,1,3,1}]+12 MZV[{4,2,1,2}]-150 MZV[{4,2,2,1}]-42 MZV[{4,3,1,1}]-76 MZV[{5,1,1,2}]-100 MZV[{5,1,2,1}]-76 MZV[{5,2,1,1}]+236 MZV[{6,1,1,1}]-6 MZV[{2,1,1,1,4}]-20 MZV[{2,1,1,2,3}]-34 MZV[{2,1,1,3,2}]-30 MZV[{2,1,1,4,1}]+4 MZV[{2,1,2,1,3}]-10 MZV[{2,1,2,2,2}]-20 MZV[{2,1,2,3,1}]+14 MZV[{2,1,3,1,2}]-10 MZV[{2,1,3,2,1}]-6 MZV[{2,1,4,1,1}]-20 MZV[{2,2,1,1,3}]-34 MZV[{2,2,1,2,2}]-20 MZV[{2,2,1,3,1}]-10 MZV[{2,2,2,1,2}]-10 MZV[{2,2,2,2,1}]-20 MZV[{2,2,3,1,1}]-34 MZV[{2,3,1,1,2}]-10 MZV[{2,3,1,2,1}]-34 MZV[{2,3,2,1,1}]-30 MZV[{2,4,1,1,1}]-10 MZV[{3,1,1,1,3}]-38 MZV[{3,1,1,2,2}]-40 MZV[{3,1,1,3,1}]+10 MZV[{3,1,2,1,2}]-20 MZV[{3,1,2,2,1}]-10 MZV[{3,1,3,1,1}]-38 MZV[{3,2,1,1,2}]-20 MZV[{3,2,1,2,1}]-38 MZV[{3,2,2,1,1}]-40 MZV[{3,3,1,1,1}]-12 MZV[{4,1,1,1,2}]-30 MZV[{4,1,1,2,1}]-12 MZV[{4,1,2,1,1}]-30 MZV[{4,2,1,1,1}]-396 MZV[{5,1,1,1,1}]-6 MZV[{2,1,1,1,1,3}]-6 MZV[{2,1,1,1,2,2}]-6 MZV[{2,1,1,2,1,2}]-6 MZV[{2,1,1,3,1,1}]-6 MZV[{2,1,2,1,1,2}]-6 MZV[{2,1,2,2,1,1}]-6 MZV[{2,2,1,1,1,2}]-6 MZV[{2,2,1,2,1,1}]-6 MZV[{2,3,1,1,1,1}]-12 MZV[{3,1,1,1,1,2}]-12 MZV[{3,1,1,2,1,1}]-12 MZV[{3,2,1,1,1,1}]+370 MZV[{4,1,1,1,1,1}]+(104033 \[Pi]^6 Zeta[3])/45360+724 HPL[{-6},x] Zeta[3]-264 \[Pi]^2 HPL[{-4},x] Zeta[3]-262/27 \[Pi]^4 HPL[{-2},x] Zeta[3]-724 HPL[{-5,-1},x] Zeta[3]+636 HPL[{-5,0},x] Zeta[3]-680 HPL[{-4,-2},x] Zeta[3]-668 HPL[{-3,-3},x] Zeta[3]+932/3 \[Pi]^2 HPL[{-3,-1},x] Zeta[3]-2134/9 \[Pi]^2 HPL[{-3,0},x] Zeta[3]-508 HPL[{-2,-4},x] Zeta[3]+728/3 \[Pi]^2 HPL[{-2,-2},x] Zeta[3]-740 HPL[{-1,-5},x] Zeta[3]+856/3 \[Pi]^2 HPL[{-1,-3},x] Zeta[3]+409/40 \[Pi]^4 HPL[{-1,-1},x] Zeta[3]-(10567 \[Pi]^4 HPL[{-1,0},x] Zeta[3])/1080+1999/270 \[Pi]^4 HPL[{0,0},x] Zeta[3]+636 HPL[{-4,-1,-1},x] Zeta[3]-596 HPL[{-4,-1,0},x] Zeta[3]+68 HPL[{-4,0,0},x] Zeta[3]+664 HPL[{-3,-2,-1},x] Zeta[3]-592 HPL[{-3,-2,0},x] Zeta[3]+592 HPL[{-3,-1,-2},x] Zeta[3]+492 HPL[{-2,-3,-1},x] Zeta[3]-452 HPL[{-2,-3,0},x] Zeta[3]+496 HPL[{-2,-2,-2},x] Zeta[3]+420 HPL[{-2,-1,-3},x] Zeta[3]-740/3 \[Pi]^2 HPL[{-2,-1,-1},x] Zeta[3]+2044/9 \[Pi]^2 HPL[{-2,-1,0},x] Zeta[3]-1594/9 \[Pi]^2 HPL[{-2,0,0},x] Zeta[3]+732 HPL[{-1,-4,-1},x] Zeta[3]-644 HPL[{-1,-4,0},x] Zeta[3]+688 HPL[{-1,-3,-2},x] Zeta[3]+676 HPL[{-1,-2,-3},x] Zeta[3]-964/3 \[Pi]^2 HPL[{-1,-2,-1},x] Zeta[3]+2297/9 \[Pi]^2 HPL[{-1,-2,0},x] Zeta[3]+516 HPL[{-1,-1,-4},x] Zeta[3]-760/3 \[Pi]^2 HPL[{-1,-1,-2},x] Zeta[3]-560 HPL[{-3,-1,-1,-1},x] Zeta[3]+536 HPL[{-3,-1,-1,0},x] Zeta[3]+196/3 HPL[{-3,-1,0,0},x] Zeta[3]-880/3 HPL[{-3,0,0,0},x] Zeta[3]-464 HPL[{-2,-2,-1,-1},x] Zeta[3]+440 HPL[{-2,-2,-1,0},x] Zeta[3]+100/3 HPL[{-2,-2,0,0},x] Zeta[3]-416 HPL[{-2,-1,-2,-1},x] Zeta[3]+392 HPL[{-2,-1,-2,0},x] Zeta[3]-392 HPL[{-2,-1,-1,-2},x] Zeta[3]-640 HPL[{-1,-3,-1,-1},x] Zeta[3]+600 HPL[{-1,-3,-1,0},x] Zeta[3]-100/3 HPL[{-1,-3,0,0},x] Zeta[3]-668 HPL[{-1,-2,-2,-1},x] Zeta[3]+596 HPL[{-1,-2,-2,0},x] Zeta[3]-596 HPL[{-1,-2,-1,-2},x] Zeta[3]-496 HPL[{-1,-1,-3,-1},x] Zeta[3]+456 HPL[{-1,-1,-3,0},x] Zeta[3]-500 HPL[{-1,-1,-2,-2},x] Zeta[3]-424 HPL[{-1,-1,-1,-3},x] Zeta[3]+252 \[Pi]^2 HPL[{-1,-1,-1,-1},x] Zeta[3]-1417/6 \[Pi]^2 HPL[{-1,-1,-1,0},x] Zeta[3]+1741/9 \[Pi]^2 HPL[{-1,-1,0,0},x] Zeta[3]-1294/9 \[Pi]^2 HPL[{-1,0,0,0},x] Zeta[3]+968/9 \[Pi]^2 HPL[{0,0,0,0},x] Zeta[3]+380 HPL[{-2,-1,-1,-1,-1},x] Zeta[3]-372 HPL[{-2,-1,-1,-1,0},x] Zeta[3]-292/3 HPL[{-2,-1,-1,0,0},x] Zeta[3]+1408/3 HPL[{-2,-1,0,0,0},x] Zeta[3]-592 HPL[{-2,0,0,0,0},x] Zeta[3]+562 HPL[{-1,-2,-1,-1,-1},x] Zeta[3]-538 HPL[{-1,-2,-1,-1,0},x] Zeta[3]-248/3 HPL[{-1,-2,-1,0,0},x] Zeta[3]+1112/3 HPL[{-1,-2,0,0,0},x] Zeta[3]+466 HPL[{-1,-1,-2,-1,-1},x] Zeta[3]-442 HPL[{-1,-1,-2,-1,0},x] Zeta[3]-152/3 HPL[{-1,-1,-2,0,0},x] Zeta[3]+418 HPL[{-1,-1,-1,-2,-1},x] Zeta[3]-394 HPL[{-1,-1,-1,-2,0},x] Zeta[3]+394 HPL[{-1,-1,-1,-1,-2},x] Zeta[3]-381 HPL[{-1,-1,-1,-1,-1,-1},x] Zeta[3]+373 HPL[{-1,-1,-1,-1,-1,0},x] Zeta[3]+106 HPL[{-1,-1,-1,-1,0,0},x] Zeta[3]-508 HPL[{-1,-1,-1,0,0,0},x] Zeta[3]+712 HPL[{-1,-1,0,0,0,0},x] Zeta[3]-432 HPL[{-1,0,0,0,0,0},x] Zeta[3]+832/3 HPL[{0,0,0,0,0,0},x] Zeta[3]+1726/3 HPL[{-3},x] Zeta[3]^2-749/12 \[Pi]^2 HPL[{-1},x] Zeta[3]^2+1841/54 \[Pi]^2 HPL[{0},x] Zeta[3]^2-1384/3 HPL[{-2,-1},x] Zeta[3]^2+402 HPL[{-2,0},x] Zeta[3]^2-1787/3 HPL[{-1,-2},x] Zeta[3]^2+943/2 HPL[{-1,-1,-1},x] Zeta[3]^2-1238/3 HPL[{-1,-1,0},x] Zeta[3]^2+812/3 HPL[{-1,0,0},x] Zeta[3]^2-1732/9 HPL[{0,0,0},x] Zeta[3]^2-(11999 Zeta[3]^3)/81+2336/75 \[Pi]^4 Zeta[5]+610 HPL[{-4},x] Zeta[5]-3449/15 \[Pi]^2 HPL[{-2},x] Zeta[5]-550 HPL[{-3,-1},x] Zeta[5]+392 HPL[{-3,0},x] Zeta[5]-454 HPL[{-2,-2},x] Zeta[5]-618 HPL[{-1,-3},x] Zeta[5]+7709/30 \[Pi]^2 HPL[{-1,-1},x] Zeta[5]-5677/30 \[Pi]^2 HPL[{-1,0},x] Zeta[5]+404/3 \[Pi]^2 HPL[{0,0},x] Zeta[5]+378 HPL[{-2,-1,-1},x] Zeta[5]-324 HPL[{-2,-1,0},x] Zeta[5]-556/5 HPL[{-2,0,0},x] Zeta[5]+554 HPL[{-1,-2,-1},x] Zeta[5]-394 HPL[{-1,-2,0},x] Zeta[5]+458 HPL[{-1,-1,-2},x] Zeta[5]-380 HPL[{-1,-1,-1,-1},x] Zeta[5]+325 HPL[{-1,-1,-1,0},x] Zeta[5]+818/5 HPL[{-1,-1,0,0},x] Zeta[5]-1324/5 HPL[{-1,0,0,0},x] Zeta[5]+1344/5 HPL[{0,0,0,0},x] Zeta[5]+12359/15 HPL[{-1},x] Zeta[3] Zeta[5]-1546/5 HPL[{0},x] Zeta[3] Zeta[5]+1139/2 \[Pi]^2 Zeta[7]+348 HPL[{-2},x] Zeta[7]-353 HPL[{-1,-1},x] Zeta[7]-131 HPL[{-1,0},x] Zeta[7]+3236/7 HPL[{0,0},x] Zeta[7]-(64915 Zeta[9])/9};

(* sum *)

UpTodep9=Sum[\[Epsilon]^i dep[i],{i,0,9}];

